Protected states in $\mbox{AdS}_3$ backgrounds from integrability

We write down the Algebraic Bethe Ansatz for string theory on $\mbox{AdS}_3\times\mbox{S}^3\times\mbox{T}^4$ and $\mbox{AdS}_3\times\mbox{S}^3\times\mbox{K3}$ in its orbifold limits. We use it to determine the wave-functions of protected closed strings in these backgrounds and prove that their energies are protected to all orders in $\alpha'$. We further apply the ABA to find the wave functions of protected states of $\mbox{AdS}_3\times\mbox{S}^3\times\mbox{S}^3\times \mbox{S}^1$ and its $\mathbf{Z}_2$ orbifold. Our findings match with protected spectrum calculations from supergravity, $\mbox{Sym}^N$ orbifolds and apply to the complete moduli space of these theories, excluding orbifold blow-up modes for which further analysis is necessary.

==> ABA-Bethe-states.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    263337,       7268]
NotebookOptionsPosition[    250550,       7057]
NotebookOutlinePosition[    251850,       7096]
CellTagsIndexPosition[    251807,       7093]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"psu", "(", 
     RowBox[{"1", "|", "1"}], ")"}], "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2d508525-676f-4437-b4b6-415d5fded559"],
 " ABA"
}], "Title",
 CellChangeTimes->{{3.8254383009335623`*^9, 
  3.8254383723931417`*^9}},ExpressionUUID->"d908e550-6553-48da-a43c-\
2385fb28bcaa"],

Cell["\<\
Useful buttons (defined later in the \[OpenCurlyDoubleQuote]buttons\
\[CloseCurlyDoubleQuote] section):\[LineSeparator]1. Run initialisation in \
case it is not done automatically
2. Opening the interface with the Bethe roots, and Bethe states\
\[LineSeparator]3.Format:  In order to express outputs in a format matching \
the notation in the paper
4. De-format: In order to revert outputs to a format used to write the codes \
in this notebook(more amenable to Mathematica manipulations)\
\>", "Text",
 CellChangeTimes->{{3.825867669300357*^9, 3.8258676693019857`*^9}, 
   3.825960942560609*^9, {3.8260151660361013`*^9, 3.826015194283396*^9}, {
   3.826019392128229*^9, 
   3.826019512726808*^9}},ExpressionUUID->"86bb74f9-d82f-4115-801f-\
28db3b50a40a"],

Cell[BoxData[
 ButtonBox["\<\"Run Initialization Cells\"\>",
  Appearance->Automatic,
  ButtonFunction:>FrontEndTokenExecute["EvaluateInitialization"],
  Evaluator->Automatic,
  Method->"Preemptive"]], "Output",
 CellChangeTimes->{3.8254376651220922`*^9, 3.82543802841096*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"ae29413d-bc49-41d3-9d34-9ce7db3fc4e5"],

Cell[BoxData[
 FormBox[
  ButtonBox[
   StyleBox["\<\"Open interface\"\>",
    StripOnInput->False,
    FontSize->14],
   DynamicEvaluationTimeout -> 30,
   Appearance->Automatic,
   ButtonFunction:>CellPrint[$CellContext`interface],
   Evaluator->Automatic,
   Method->"Preemptive"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.826029653213415*^9, 3.8260296631401443`*^9}},
 CellLabel->
  "Out[157]=",ExpressionUUID->"c9327dfc-19dc-421a-981c-d9908d93dd7f"],

Cell[BoxData[
 FormBox[
  ButtonBox["\<\"Format\"\>",
   Appearance->Automatic,
   ButtonFunction:>($CellContext`formatall; Null),
   Evaluator->Automatic,
   Method->"Preemptive"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8260151024094963`*^9},
 CellLabel->
  "Out[477]=",ExpressionUUID->"25c3a0f5-68be-4629-927d-bd7aec1455d6"],

Cell[BoxData[
 FormBox[
  ButtonBox["\<\"De-Format\"\>",
   Appearance->Automatic,
   ButtonFunction:>($CellContext`deformatall; Null),
   Evaluator->Automatic,
   Method->"Preemptive"], TraditionalForm]], "Output",
 CellChangeTimes->{3.826015105239008*^9},
 CellLabel->
  "Out[478]=",ExpressionUUID->"2d5388f7-df02-4a6e-85ec-a2cc4efb41a1"],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.824548357042745*^9, 
  3.82454835804461*^9}},ExpressionUUID->"25186dca-631a-4b03-bbc9-\
e9242117caae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Keep", " ", "track", " ", "of", " ", "fermion", " ", "minus", " ", 
    "signs"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"fermions", ",", "grading", ",", "t4fields"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fermions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Psi]", "[", "_", "]"}], ",", 
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "_", "]"}], ",", 
       RowBox[{"\[Chi]", "[", "_", "]"}], ",", 
       RowBox[{
        OverscriptBox["\[Chi]", "~"], "[", "_", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "_", "]"}], "\[CircleTimes]", 
        RowBox[{
         OverscriptBox["\[Phi]", "~"], "[", "_", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "_", "]"}], "\[CircleTimes]", 
        RowBox[{
         OverscriptBox["\[Psi]", "~"], "[", "_", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"isFermion", "[", "f_", "]"}], ":=", 
    RowBox[{"MatchQ", "[", 
     RowBox[{"f", ",", 
      RowBox[{"Alternatives", "@@", "fermions"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"grading", "[", "l_List", "]"}], ":=", 
    RowBox[{"grading", "[", 
     RowBox[{"Sequence", "@@", "l"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"grading", "[", "l___", "]"}], ":=", 
    RowBox[{"Count", "[", 
     RowBox[{
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"Alternatives", "@@", "fermions"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t4fields", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Chi]", "[", "_", "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", "1", "]"}], "[", "_", "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", "2", "]"}], "[", "_", "]"}], ",", 
       RowBox[{
        OverscriptBox["\[Chi]", "~"], "[", "_", "]"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.824294368924354*^9, 3.824294452513942*^9}, {
  3.8242945211280317`*^9, 3.824294564426824*^9}, {3.824295854759654*^9, 
  3.824295910648219*^9}, {3.824296041235475*^9, 3.824296041970448*^9}, {
  3.82453255433038*^9, 3.824532576088385*^9}, {3.824544735972641*^9, 
  3.824544758916317*^9}, {3.824552301178528*^9, 3.824552312981462*^9}, {
  3.826173620839624*^9, 3.826173629790133*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"46b7a7fa-a079-4f6b-ac91-e35ab6947652"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Helper", " ", "function", " ", "to", " ", "linearise", " ", "results"}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "result", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "[", 
     RowBox[{"___", ",", "0", ",", "___"}], "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"a_", "+", "b_"}], ",", "r___"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"result", "[", 
      RowBox[{"l", ",", "a", ",", "r"}], "]"}], "+", 
     RowBox[{"result", "[", 
      RowBox[{"l", ",", "b", ",", "r"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"result", "[", 
      RowBox[{"l___", ",", 
       RowBox[{"c_", " ", "a_"}], ",", "r___"}], "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"c", ",", "_Ket"}], "]"}]}], ":=", 
    RowBox[{"c", " ", 
     RowBox[{"result", "[", 
      RowBox[{"l", ",", "a", ",", "r"}], "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.824295000129952*^9, 3.824295017382162*^9}, {
  3.8242950699723997`*^9, 3.824295105063223*^9}, {3.8242960021788063`*^9, 
  3.824296006858366*^9}, {3.826173638548943*^9, 3.82617365687694*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b823c2e9-d843-4529-a643-d4288143ccd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "two"}], "-", 
    RowBox[{"particle", " ", "S", " ", "matrix"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\[ScriptCapitalS]12", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalS]12", "[", 
     RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[ScriptCapitalS]12", "[", "a", "]"}], "+", 
     RowBox[{"\[ScriptCapitalS]12", "[", "b", "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalS]12", "[", 
      RowBox[{"c_", " ", "a_"}], "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"c", ",", "_Ket"}], "]"}]}], ":=", 
    RowBox[{"c", " ", 
     RowBox[{"\[ScriptCapitalS]12", "[", "a", "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalS]12", "[", "0", "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalS]12", "[", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "p_", "]"}], ",", 
       RowBox[{"\[Phi]", "[", "q_", "]"}]}], "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ALL", "[", 
      RowBox[{"p", ",", "q"}], "]"}], 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "q", "]"}], ",", 
       RowBox[{"\[Phi]", "[", "p", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"\[ScriptCapitalS]12", "[", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "p_", "]"}], ",", 
       RowBox[{"\[Psi]", "[", "q_", "]"}]}], "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"BLL", "[", 
       RowBox[{"p", ",", "q"}], "]"}], 
      RowBox[{"Ket", "[", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "q", "]"}], ",", 
        RowBox[{"\[Phi]", "[", "p", "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"CLL", "[", 
       RowBox[{"p", ",", "q"}], "]"}], 
      RowBox[{"Ket", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "q", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "p", "]"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalS]12", "[", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{"\[Psi]", "[", "p_", "]"}], ",", 
       RowBox[{"\[Phi]", "[", "q_", "]"}]}], "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"DLL", "[", 
       RowBox[{"p", ",", "q"}], "]"}], 
      RowBox[{"Ket", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "q", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "p", "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"ELL", "[", 
       RowBox[{"p", ",", "q"}], "]"}], 
      RowBox[{"Ket", "[", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "q", "]"}], ",", 
        RowBox[{"\[Phi]", "[", "p", "]"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalS]12", "[", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{"\[Psi]", "[", "p_", "]"}], ",", 
       RowBox[{"\[Psi]", "[", "q_", "]"}]}], "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"FLL", "[", 
      RowBox[{"p", ",", "q"}], "]"}], 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{"\[Psi]", "[", "q", "]"}], ",", 
       RowBox[{"\[Psi]", "[", "p", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalS]12", "[", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "p_", "]"}], ",", 
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "q_", "]"}]}], "]"}], "]"}], ":=", 
    
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ALL", "[", 
       RowBox[{"p", ",", "q"}], "]"}]}], 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "q", "]"}], ",", 
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "p", "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalS]12", "[", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "p_", "]"}], ",", 
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "q_", "]"}]}], "]"}], "]"}], ":=", 
    
    RowBox[{
     RowBox[{
      RowBox[{"+", 
       RowBox[{"BLL", "[", 
        RowBox[{"p", ",", "q"}], "]"}]}], 
      RowBox[{"Ket", "[", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Phi]", "~"], "[", "q", "]"}], ",", 
        RowBox[{
         OverscriptBox["\[Psi]", "~"], "[", "p", "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"CLL", "[", 
       RowBox[{"p", ",", "q"}], "]"}], 
      RowBox[{"Ket", "[", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Psi]", "~"], "[", "q", "]"}], ",", 
        RowBox[{
         OverscriptBox["\[Phi]", "~"], "[", "p", "]"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalS]12", "[", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "p_", "]"}], ",", 
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "q_", "]"}]}], "]"}], "]"}], ":=", 
    
    RowBox[{
     RowBox[{
      RowBox[{"+", 
       RowBox[{"DLL", "[", 
        RowBox[{"p", ",", "q"}], "]"}]}], 
      RowBox[{"Ket", "[", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Psi]", "~"], "[", "q", "]"}], ",", 
        RowBox[{
         OverscriptBox["\[Phi]", "~"], "[", "p", "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"ELL", "[", 
       RowBox[{"p", ",", "q"}], "]"}], 
      RowBox[{"Ket", "[", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Phi]", "~"], "[", "q", "]"}], ",", 
        RowBox[{
         OverscriptBox["\[Psi]", "~"], "[", "p", "]"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalS]12", "[", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "p_", "]"}], ",", 
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "q_", "]"}]}], "]"}], "]"}], ":=", 
    
    RowBox[{
     RowBox[{"-", 
      RowBox[{"FLL", "[", 
       RowBox[{"p", ",", "q"}], "]"}]}], 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "q", "]"}], ",", 
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "p", "]"}]}], 
      "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8242939567439213`*^9, 3.8242940557933083`*^9}, {
  3.824294090042734*^9, 3.8242941005212603`*^9}, {3.824295166113029*^9, 
  3.824295173133882*^9}, {3.824531297665235*^9, 3.824531300351973*^9}, {
  3.824546807168342*^9, 3.824546808040512*^9}, {3.826173661292543*^9, 
  3.826173668251751*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"58000ba2-2428-46f7-8e4f-8b8d3eae8e73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "R", " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\[ScriptCapitalR]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalR]", "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalS]12", "[", "exp", "]"}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "_Ket"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Ket", "[", 
          RowBox[{"f1_", ",", "f2_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"grading", "[", "f1", "]"}], 
            RowBox[{"grading", "[", "f2", "]"}]}]], 
          RowBox[{"Ket", "[", 
           RowBox[{"f2", ",", "f1"}], "]"}]}]}], "}"}]}], 
      "&"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8245458823145723`*^9, 3.8245459275036907`*^9}, {
  3.82617367343069*^9, 3.826173677709309*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"324e11b1-0535-4d75-b364-fd73d13fe8dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"S", " ", "matrix", " ", "coefficients"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", "p_", "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"xp", "[", "p", "]"}], 
         RowBox[{"xm", "[", "p", "]"}]], ")"}], 
       RowBox[{"1", "/", "4"}]], 
      SqrtBox[
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "h"}], "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xm", "[", "p", "]"}], "-", 
          RowBox[{"xp", "[", "p", "]"}]}], ")"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sRule", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"ALL", "[", 
         RowBox[{"p_", ",", "q_"}], "]"}], "\[Rule]", "1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"BLL", "[", 
         RowBox[{"p_", ",", "q_"}], "]"}], "\[Rule]", 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{"xm", "[", "p", "]"}], 
           RowBox[{"xp", "[", "p", "]"}]]], 
         FractionBox[
          RowBox[{
           RowBox[{"xp", "[", "p", "]"}], "-", 
           RowBox[{"xp", "[", "q", "]"}]}], 
          RowBox[{
           RowBox[{"xm", "[", "p", "]"}], "-", 
           RowBox[{"xp", "[", "q", "]"}]}]]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"CLL", "[", 
         RowBox[{"p_", ",", "q_"}], "]"}], "\[Rule]", 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{"xm", "[", "p", "]"}], 
           RowBox[{"xp", "[", "p", "]"}]]], 
         SqrtBox[
          FractionBox[
           RowBox[{"xp", "[", "q", "]"}], 
           RowBox[{"xm", "[", "q", "]"}]]], 
         FractionBox[
          RowBox[{
           RowBox[{"xm", "[", "q", "]"}], "-", 
           RowBox[{"xp", "[", "q", "]"}]}], 
          RowBox[{
           RowBox[{"xm", "[", "p", "]"}], "-", 
           RowBox[{"xp", "[", "q", "]"}]}]], 
         FractionBox[
          RowBox[{"\[Eta]", "[", "p", "]"}], 
          RowBox[{"\[Eta]", "[", "q", "]"}]]}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"DLL", "[", 
         RowBox[{"p_", ",", "q_"}], "]"}], "\[Rule]", 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{"xp", "[", "q", "]"}], 
           RowBox[{"xm", "[", "q", "]"}]]], 
         FractionBox[
          RowBox[{
           RowBox[{"xm", "[", "p", "]"}], "-", 
           RowBox[{"xm", "[", "q", "]"}]}], 
          RowBox[{
           RowBox[{"xm", "[", "p", "]"}], "-", 
           RowBox[{"xp", "[", "q", "]"}]}]]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ELL", "[", 
         RowBox[{"p_", ",", "q_"}], "]"}], "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"xm", "[", "p", "]"}], "-", 
           RowBox[{"xp", "[", "p", "]"}]}], 
          RowBox[{
           RowBox[{"xm", "[", "p", "]"}], "-", 
           RowBox[{"xp", "[", "q", "]"}]}]], 
         FractionBox[
          RowBox[{"\[Eta]", "[", "q", "]"}], 
          RowBox[{"\[Eta]", "[", "p", "]"}]]}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"FLL", "[", 
         RowBox[{"p_", ",", "q_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           FractionBox[
            RowBox[{"xm", "[", "p", "]"}], 
            RowBox[{"xp", "[", "p", "]"}]]]}], 
         SqrtBox[
          FractionBox[
           RowBox[{"xp", "[", "q", "]"}], 
           RowBox[{"xm", "[", "q", "]"}]]], 
         FractionBox[
          RowBox[{
           RowBox[{"xp", "[", "p", "]"}], "-", 
           RowBox[{"xm", "[", "q", "]"}]}], 
          RowBox[{
           RowBox[{"xm", "[", "p", "]"}], "-", 
           RowBox[{"xp", "[", "q", "]"}]}]]}]}]}], "\[IndentingNewLine]", 
      "}"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.824533812111739*^9, 3.824534112807541*^9, {3.824534211674711*^9, 
   3.82453421935739*^9}, {3.824549621842061*^9, 3.824549628990058*^9}, {
   3.826173699881875*^9, 3.8261737050563726`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"a9270441-275d-46b8-a137-92181ae40733"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Two", "-", 
    RowBox[{
    "particle", " ", "S", " ", "matrix", " ", "acting", " ", "on", " ", 
     "\"\<sites\>\"", " ", "i", " ", "and", " ", "i"}], "+", "1"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"\[ScriptCapitalS]", ",", "\[ScriptCapitalS]Helper"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalS]", "[", "i_", "]"}], "[", "0", "]"}], ":=", 
    "0"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalS]", "[", "i_", "]"}], "[", 
     RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalS]", "[", "i", "]"}], "[", "a", "]"}], "+", 
     RowBox[{
      RowBox[{"\[ScriptCapitalS]", "[", "i", "]"}], "[", "b", "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalS]", "[", "i_", "]"}], "[", 
      RowBox[{"c_", " ", "a_"}], "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"c", ",", "_Ket"}], "]"}]}], ":=", 
    RowBox[{"c", " ", 
     RowBox[{
      RowBox[{"\[ScriptCapitalS]", "[", "i", "]"}], "[", "a", "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalS]", "[", "i_", "]"}], "[", 
     RowBox[{"Ket", "[", "f___", "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"result", "[", 
      RowBox[{
       RowBox[{"Ket", "@@", 
        RowBox[{
         RowBox[{"{", "f", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"i", "-", "1"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"\[ScriptCapitalS]12", "@", 
        RowBox[{
         RowBox[{"Ket", "[", "f", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"i", "+", "1"}]}], "}"}], "]"}], "]"}]}], ",", 
       RowBox[{"Ket", "@@", 
        RowBox[{
         RowBox[{"{", "f", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"i", "+", "2"}], ";;"}], "]"}], "]"}]}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"result", "[", 
        RowBox[{
         RowBox[{"Ket", "[", "l___", "]"}], ",", 
         RowBox[{"Ket", "[", "m___", "]"}], ",", 
         RowBox[{"Ket", "[", "r___", "]"}]}], "]"}], "\[Rule]", 
       RowBox[{"Ket", "[", 
        RowBox[{"l", ",", "m", ",", "r"}], "]"}]}], "}"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.824295174085972*^9, 3.824295266263307*^9}, {
  3.8242953424223824`*^9, 3.8242953935360117`*^9}, {3.824295531330997*^9, 
  3.8242955429224987`*^9}, {3.824296534700863*^9, 3.824296576021228*^9}, {
  3.8245475272078867`*^9, 3.82454755998481*^9}, {3.8261737102570257`*^9, 
  3.8261737341769333`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e298e9f2-7306-44d4-8044-6e330c607d57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "monodromy", " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Constructed", " ", "by", " ", "adding", " ", "an", " ", "auxiliary", " ", 
    "excitation", " ", "at", " ", "the", " ", "start", " ", "of", " ", "the", 
    " ", "state"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "and", " ", "then", " ", "repeatedly", " ", "acting", " ", "with", " ", 
    "the", " ", "S", " ", "matrix", " ", "to", " ", "bring", " ", "it", " ", 
    "to", " ", "the", " ", "end", " ", "of", " ", "the", " ", "state"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Finally", " ", "we", " ", "bring", " ", "it", " ", "back", " ", "to", " ",
     "the", " ", "front", " ", "by", " ", "a", " ", "trivial", " ", 
    "permutation"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "that", " ", "just", " ", "leads", " ", "to", " ", "a", " ", 
    "compensating", " ", "fermion", " ", "sign", " ", "which", " ", "we", " ",
     "add", " ", "manually"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\[ScriptCapitalM]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u_", "]"}], "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "[", "0", "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u_", "]"}], "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "[", 
     RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "a", "]"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "b", "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]", "[", "u_", "]"}], "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], "[", 
      RowBox[{"c_", " ", "a_"}], "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"c", ",", "_Ket"}], "]"}]}], ":=", 
    RowBox[{"c", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "a", "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u_", "]"}], "[", 
      RowBox[{"f2_", ",", "f1_"}], "]"}], "[", 
     RowBox[{"Ket", "[", "f___", "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Ket", "[", 
         RowBox[{
          RowBox[{"f1", "[", "u", "]"}], ",", "f"}], "]"}], "//", 
        RowBox[{"Composition", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"\[ScriptCapitalS]", "[", "k", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"{", "f", "}"}], "]"}], ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Ket", "[", 
             RowBox[{"l___", ",", 
              RowBox[{"f2", "[", "u", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{"Ket", "[", "l", "]"}]}], ",", 
           RowBox[{"_Ket", "\[Rule]", "0"}]}], "}"}]}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "_Ket"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Ket", "[", "fs___", "]"}], "\[RuleDelayed]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"grading", "[", "fs", "]"}], 
            RowBox[{"grading", "[", 
             RowBox[{"f2", "[", "u", "]"}], "]"}]}]], 
          RowBox[{"Ket", "[", "fs", "]"}]}]}], "}"}]}], 
      "&"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8242955952902718`*^9, 3.824295656898691*^9}, {
   3.824295739362007*^9, 3.824295756437504*^9}, {3.8242958143438997`*^9, 
   3.824295823230692*^9}, {3.824295917153612*^9, 3.824295988794445*^9}, {
   3.8242962151295147`*^9, 3.824296215543872*^9}, 3.824296248337433*^9, {
   3.824296339826661*^9, 3.82429634103295*^9}, {3.8242963723947153`*^9, 
   3.8242963900211773`*^9}, 3.8242964521194277`*^9, 3.8245334297626877`*^9, {
   3.824546184069501*^9, 3.824546251902134*^9}, {3.824546788936595*^9, 
   3.824546792623733*^9}, {3.8245468299149227`*^9, 3.8245468315542927`*^9}, {
   3.824547619560103*^9, 3.824547649120092*^9}, {3.824547688850182*^9, 
   3.824547689231008*^9}, {3.8245477669720097`*^9, 3.824547773914283*^9}, {
   3.824547830730506*^9, 3.824547836947158*^9}, 3.82454787360564*^9, {
   3.826173747906681*^9, 3.8261739286263933`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"4bc36156-25eb-4dc2-bc7f-0120dc351616"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Make", " ", "\[CircleTimes]", " ", "linear"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "CircleTimes", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CircleTimes", "[", 
     RowBox[{"l___", ",", "0", ",", "r___"}], "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CircleTimes", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"a_", "+", "b_"}], ",", "r___"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"CircleTimes", "[", 
      RowBox[{"l", ",", "a", ",", "r"}], "]"}], "+", 
     RowBox[{"CircleTimes", "[", 
      RowBox[{"l", ",", "b", ",", "r"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CircleTimes", "[", 
      RowBox[{"l___", ",", 
       RowBox[{"c_", " ", "x_"}], ",", "r___"}], "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"c", ",", "_Ket"}], "]"}]}], ":=", 
    RowBox[{"c", " ", 
     RowBox[{"CircleTimes", "[", 
      RowBox[{"l", ",", "x", ",", "r"}], "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.824294278508727*^9, 3.82429434697726*^9}, {
  3.824533637739361*^9, 3.8245336523393917`*^9}, {3.826173936197447*^9, 
  3.826173944660306*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"328cd543-9170-40a3-9fb8-faac70001c6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Convert", " ", "between", " ", 
    SuperscriptBox["T", "4"], " ", "notation", " ", "and", " ", "psu", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "|", "1"}], ")"}], "2"], " ", "\[Times]", " ", "psu", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "|", "1"}], ")"}], "2"], " ", "notation"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"toTensorRule", ",", "fromTensorRule"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"toTensorRule", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Chi]", "[", "p_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "p", "]"}], "\[CircleTimes]", 
         RowBox[{
          OverscriptBox["\[Psi]", "~"], "[", "p", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "[", "1", "]"}], "[", "p_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "p", "]"}], "\[CircleTimes]", 
         RowBox[{
          OverscriptBox["\[Psi]", "~"], "[", "p", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "[", "2", "]"}], "[", "p_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "p", "]"}], "\[CircleTimes]", 
         RowBox[{
          OverscriptBox["\[Phi]", "~"], "[", "p", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Chi]", "~"], "[", "p_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "p", "]"}], "\[CircleTimes]", 
         RowBox[{
          OverscriptBox["\[Phi]", "~"], "[", "p", "]"}]}]}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fromTensorRule", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Phi]", "[", "p_", "]"}], "\[CircleTimes]", 
         RowBox[{
          OverscriptBox["\[Psi]", "~"], "[", "p_", "]"}]}], "\[Rule]", 
        RowBox[{"\[Chi]", "[", "p", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", "p_", "]"}], "\[CircleTimes]", 
         RowBox[{
          OverscriptBox["\[Psi]", "~"], "[", "p_", "]"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"T", "[", "1", "]"}], "[", "p", "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Phi]", "[", "p_", "]"}], "\[CircleTimes]", 
         RowBox[{
          OverscriptBox["\[Phi]", "~"], "[", "p_", "]"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"T", "[", "2", "]"}], "[", "p", "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", "p_", "]"}], "\[CircleTimes]", 
         RowBox[{
          OverscriptBox["\[Phi]", "~"], "[", "p_", "]"}]}], "\[Rule]", 
        RowBox[{
         OverscriptBox["\[Chi]", "~"], "[", "p", "]"}]}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.824293675495809*^9, 3.824293702828377*^9}, {
   3.824293749740941*^9, 3.824293868174391*^9}, 3.824293905598774*^9, {
   3.824297163928156*^9, 3.824297220247827*^9}, 3.8245333421432457`*^9, {
   3.826173949910149*^9, 3.826173990502907*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"7970fa2c-00b8-4559-940d-4356e0fa7a84"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"expandTensorProduct", ",", "expandSign"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expandSign", "[", "_", "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expandSign", "[", 
    RowBox[{"f_", ",", 
     RowBox[{"f1_", "\[CircleTimes]", "f2_"}], ",", "r___"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"grading", "[", "f", "]"}], 
      RowBox[{"grading", "[", "f1", "]"}]}]], 
    RowBox[{"expandSign", "[", 
     RowBox[{"f", ",", "r"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expandTensorProduct", "[", "0", "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expandTensorProduct", "[", 
   RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"expandTensorProduct", "[", "a", "]"}], "+", 
   RowBox[{"expandTensorProduct", "[", "b", "]"}]}]}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"expandTensorProduct", "[", 
     RowBox[{"c_", " ", "a_"}], "]"}], "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"c", ",", "_Ket"}], "]"}]}], ":=", 
   RowBox[{"c", " ", 
    RowBox[{"expandTensorProduct", "[", "a", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expandTensorProduct", "[", "k_Ket", "]"}], ":=", 
  RowBox[{"expandTensorProduct", "[", 
   RowBox[{
    RowBox[{"Ket", "[", "]"}], "\[CircleTimes]", 
    RowBox[{"(", 
     RowBox[{"k", "/.", "toTensorRule"}], ")"}], "\[CircleTimes]", 
    RowBox[{"Ket", "[", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expandTensorProduct", "[", 
   RowBox[{
    RowBox[{"Ket", "[", "l___", "]"}], "\[CircleTimes]", 
    RowBox[{"Ket", "[", 
     RowBox[{
      RowBox[{"a_", "\[CircleTimes]", "b_"}], ",", "m___"}], "]"}], 
    "\[CircleTimes]", 
    RowBox[{"Ket", "[", "r___", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"expandSign", "[", 
    RowBox[{"b", ",", "m"}], "]"}], 
   RowBox[{"expandTensorProduct", "[", 
    RowBox[{
     RowBox[{"Ket", "[", 
      RowBox[{"l", ",", "a"}], "]"}], "\[CircleTimes]", 
     RowBox[{"Ket", "[", "m", "]"}], "\[CircleTimes]", 
     RowBox[{"Ket", "[", 
      RowBox[{"r", ",", "b"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expandTensorProduct", "[", 
   RowBox[{
    RowBox[{"Ket", "[", "l___", "]"}], "\[CircleTimes]", 
    RowBox[{"Ket", "[", "]"}], "\[CircleTimes]", 
    RowBox[{"Ket", "[", "r___", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ket", "[", "l", "]"}], "\[CircleTimes]", 
   RowBox[{"Ket", "[", "r", "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.824531337782894*^9, 3.824531371712153*^9}, {
   3.824532071664997*^9, 3.8245323921177673`*^9}, {3.8245324542998753`*^9, 
   3.824532472892386*^9}, {3.8245326706823597`*^9, 3.824532672818767*^9}, {
   3.8245329755889482`*^9, 3.8245329845401278`*^9}, {3.824533038371944*^9, 
   3.8245330890868053`*^9}, {3.824533247567526*^9, 3.824533248893757*^9}, {
   3.824544327813553*^9, 3.82454435030099*^9}, {3.824544406017343*^9, 
   3.8245444061133947`*^9}, {3.824544436665401*^9, 3.8245444437769203`*^9}, {
   3.8245445028189*^9, 3.824544503082892*^9}, 3.826173995047567*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"80ac2308-1cad-4e1a-879f-48f2ae97f60d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"collectTensorProduct", ",", "collectSign"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"collectSign", "[", "_", "]"}], ":=", "1"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"collectSign", "[", 
    RowBox[{"f_", ",", 
     RowBox[{"f1_", "\[CircleTimes]", "f2_"}], ",", "r___"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"grading", "[", "f", "]"}], 
      RowBox[{"grading", "[", "f1", "]"}]}]], 
    RowBox[{"collectSign", "[", 
     RowBox[{"f", ",", "r"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"collectTensorProduct", "[", "0", "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"collectTensorProduct", "[", 
   RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"collectTensorProduct", "[", "a", "]"}], "+", 
   RowBox[{"collectTensorProduct", "[", "b", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"collectTensorProduct", "[", 
     RowBox[{"c_", " ", "a_"}], "]"}], "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"c", ",", "_Ket"}], "]"}]}], ":=", 
   RowBox[{"c", " ", 
    RowBox[{"collectTensorProduct", "[", "a", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"collectTensorProduct", "[", 
   RowBox[{
    RowBox[{"Ket", "[", "l___", "]"}], "\[CircleTimes]", 
    RowBox[{"Ket", "[", "r___", "]"}]}], "]"}], ":=", 
  RowBox[{"collectTensorProduct", "[", 
   RowBox[{
    RowBox[{"Ket", "[", "l", "]"}], "\[CircleTimes]", 
    RowBox[{"Ket", "[", "]"}], "\[CircleTimes]", 
    RowBox[{"Ket", "[", "r", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"collectTensorProduct", "[", 
   RowBox[{
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", "fl_"}], "]"}], "\[CircleTimes]", 
    RowBox[{"Ket", "[", "m___", "]"}], "\[CircleTimes]", 
    RowBox[{"Ket", "[", 
     RowBox[{"r___", ",", "fr_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"collectSign", "[", 
    RowBox[{"fr", ",", "m"}], "]"}], 
   RowBox[{"collectTensorProduct", "[", 
    RowBox[{
     RowBox[{"Ket", "[", "l", "]"}], "\[CircleTimes]", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{"fl", "\[CircleTimes]", "fr"}], ",", "m"}], "]"}], 
     "\[CircleTimes]", 
     RowBox[{"Ket", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"collectTensorProduct", "[", 
   RowBox[{
    RowBox[{"Ket", "[", "]"}], "\[CircleTimes]", 
    RowBox[{"Ket", "[", "m___", "]"}], "\[CircleTimes]", 
    RowBox[{"Ket", "[", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ket", "[", "m", "]"}], "/.", "fromTensorRule"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8245327061576567`*^9, 3.8245328919306*^9}, {
  3.824532928899576*^9, 3.82453301599772*^9}, {3.8245330676659813`*^9, 
  3.8245330926923857`*^9}, {3.824533250665184*^9, 3.824533252851959*^9}, {
  3.824544360472252*^9, 3.824544365375978*^9}, {3.82454440934575*^9, 
  3.824544450769288*^9}, {3.8245445099238787`*^9, 3.824544510123374*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"ad98a321-dd73-4e2b-9fa6-cde8b534a184"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "monodromy", " ", "matrices", " ", "acting", " ", "on", " ", 
    SuperscriptBox["T", "4"], " ", "states"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "\[ScriptCapitalM]1", ",", "\[ScriptCapitalM]3", ",", 
     "\[ScriptCapitalM]1Helper", ",", "\[ScriptCapitalM]3Helper"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]1", "[", "u_", "]"}], "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "[", "0", "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]1", "[", "u_", "]"}], "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "[", 
     RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]1", "[", "u", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "a", "]"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]1", "[", "u", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "b", "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]1", "[", "u_", "]"}], "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], "[", 
      RowBox[{"c_", " ", "a_"}], "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"c", ",", "_Ket"}], "]"}]}], ":=", 
    RowBox[{"c", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]1", "[", "u", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "a", "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]1", "[", "u_", "]"}], "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], "[", "k_Ket", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"k", ",", 
       RowBox[{"Alternatives", "@@", "t4fields"}]}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
      RowBox[{"i", ",", "j"}], "]"}], "[", "k", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]1", "[", "u_", "]"}], "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "[", "k_Ket", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]1", "[", "u", "]"}], "[", 
      RowBox[{"i", ",", "j"}], "]"}], "[", 
     RowBox[{"expandTensorProduct", "[", "k", "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]1", "[", "u_", "]"}], "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "[", 
     RowBox[{
      RowBox[{"Ket", "[", "l___", "]"}], "\[CircleTimes]", 
      RowBox[{"Ket", "[", "r___", "]"}]}], "]"}], ":=", 
    RowBox[{"collectTensorProduct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
        RowBox[{"i", ",", "j"}], "]"}], "[", 
       RowBox[{"Ket", "[", "l", "]"}], "]"}], "\[CircleTimes]", 
      RowBox[{"Ket", "[", "r", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]3", "[", "u_", "]"}], "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "[", "0", "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]3", "[", "u_", "]"}], "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "[", 
     RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]3", "[", "u", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "a", "]"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]3", "[", "u", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "b", "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]3", "[", "u_", "]"}], "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], "[", 
      RowBox[{"c_", " ", "a_"}], "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"c", ",", "_Ket"}], "]"}]}], ":=", 
    RowBox[{"c", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]3", "[", "u", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "a", "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]3", "[", "u_", "]"}], "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], "[", "k_Ket", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"k", ",", 
       RowBox[{"Alternatives", "@@", "t4fields"}]}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
      RowBox[{"i", ",", "j"}], "]"}], "[", "k", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]3", "[", "u_", "]"}], "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "[", "k_Ket", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]3", "[", "u", "]"}], "[", 
      RowBox[{"i", ",", "j"}], "]"}], "[", 
     RowBox[{"expandTensorProduct", "[", "k", "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]3", "[", "u_", "]"}], "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "[", 
     RowBox[{
      RowBox[{"Ket", "[", "l___", "]"}], "\[CircleTimes]", 
      RowBox[{"Ket", "[", "r___", "]"}]}], "]"}], ":=", 
    RowBox[{"collectTensorProduct", "[", 
     RowBox[{
      RowBox[{"Ket", "[", "l", "]"}], "\[CircleTimes]", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
        RowBox[{"i", ",", "j"}], "]"}], "[", 
       RowBox[{"Ket", "[", "r", "]"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8245333602614594`*^9, 3.824533614115342*^9}, {
  3.824544475433474*^9, 3.824544486834746*^9}, {3.824544532772319*^9, 
  3.824544600412323*^9}, {3.8245488390236053`*^9, 3.824548860255589*^9}, {
  3.824548896011323*^9, 3.824548916838532*^9}, {3.826174004146277*^9, 
  3.826174035084199*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"b8cf68cd-cfe0-407d-b222-b8a0d7329fd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Components", " ", "of", " ", "the", " ", "monodromy", " ", "matrix"}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "\[ScriptCapitalA]1", ",", "\[ScriptCapitalB]1", ",", 
     "\[ScriptCapitalC]1", ",", "\[ScriptCapitalD]1", ",", 
     "\[ScriptCapitalA]3", ",", "\[ScriptCapitalB]3", ",", 
     "\[ScriptCapitalC]3", ",", "\[ScriptCapitalD]3", ",", 
     "\[ScriptCapitalT]1", ",", "\[ScriptCapitalT]3"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalA]1", "[", "u_", "]"}], "[", "exp_", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"exp", ",", 
       RowBox[{"Alternatives", "@@", "t4fields"}]}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
      RowBox[{"\[Phi]", ",", "\[Phi]"}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalB]1", "[", "u_", "]"}], "[", "exp_", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"exp", ",", 
       RowBox[{"Alternatives", "@@", "t4fields"}]}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
      RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalC]1", "[", "u_", "]"}], "[", "exp_", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"exp", ",", 
       RowBox[{"Alternatives", "@@", "t4fields"}]}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
      RowBox[{"\[Psi]", ",", "\[Phi]"}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalD]1", "[", "u_", "]"}], "[", "exp_", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"exp", ",", 
       RowBox[{"Alternatives", "@@", "t4fields"}]}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
      RowBox[{"\[Psi]", ",", "\[Psi]"}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalD]3", "[", "u_", "]"}], "[", "exp_", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"exp", ",", 
       RowBox[{"Alternatives", "@@", "t4fields"}]}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
      RowBox[{
       OverscriptBox["\[Phi]", "~"], ",", 
       OverscriptBox["\[Phi]", "~"]}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalC]3", "[", "u_", "]"}], "[", "exp_", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"exp", ",", 
       RowBox[{"Alternatives", "@@", "t4fields"}]}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
      RowBox[{
       OverscriptBox["\[Phi]", "~"], ",", 
       OverscriptBox["\[Psi]", "~"]}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalB]3", "[", "u_", "]"}], "[", "exp_", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"exp", ",", 
       RowBox[{"Alternatives", "@@", "t4fields"}]}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
      RowBox[{
       OverscriptBox["\[Psi]", "~"], ",", 
       OverscriptBox["\[Phi]", "~"]}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalA]3", "[", "u_", "]"}], "[", "exp_", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"exp", ",", 
       RowBox[{"Alternatives", "@@", "t4fields"}]}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "u", "]"}], "[", 
      RowBox[{
       OverscriptBox["\[Psi]", "~"], ",", 
       OverscriptBox["\[Psi]", "~"]}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalA]1", "[", "u_", "]"}], "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]1", "[", "u", "]"}], "[", 
      RowBox[{"\[Phi]", ",", "\[Phi]"}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalB]1", "[", "u_", "]"}], "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]1", "[", "u", "]"}], "[", 
      RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalC]1", "[", "u_", "]"}], "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]1", "[", "u", "]"}], "[", 
      RowBox[{"\[Psi]", ",", "\[Phi]"}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalD]1", "[", "u_", "]"}], "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]1", "[", "u", "]"}], "[", 
      RowBox[{"\[Psi]", ",", "\[Psi]"}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalD]3", "[", "u_", "]"}], "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]3", "[", "u", "]"}], "[", 
      RowBox[{
       OverscriptBox["\[Phi]", "~"], ",", 
       OverscriptBox["\[Phi]", "~"]}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalC]3", "[", "u_", "]"}], "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]3", "[", "u", "]"}], "[", 
      RowBox[{
       OverscriptBox["\[Phi]", "~"], ",", 
       OverscriptBox["\[Psi]", "~"]}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalB]3", "[", "u_", "]"}], "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]3", "[", "u", "]"}], "[", 
      RowBox[{
       OverscriptBox["\[Psi]", "~"], ",", 
       OverscriptBox["\[Phi]", "~"]}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalA]3", "[", "u_", "]"}], "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]3", "[", "u", "]"}], "[", 
      RowBox[{
       OverscriptBox["\[Psi]", "~"], ",", 
       OverscriptBox["\[Psi]", "~"]}], "]"}], "[", "exp", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalT]1", "[", "u_", "]"}], "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalA]1", "[", "u", "]"}], "[", "exp", "]"}], "-", 
     RowBox[{
      RowBox[{"\[ScriptCapitalD]1", "[", "u", "]"}], "[", "exp", "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalT]3", "[", "u_", "]"}], "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalA]3", "[", "u", "]"}], "[", "exp", "]"}], "-", 
     RowBox[{
      RowBox[{"\[ScriptCapitalD]3", "[", "u", "]"}], "[", "exp", 
      "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.824533662231275*^9, 3.824533707851672*^9}, {
  3.824543675786875*^9, 3.824543749596447*^9}, {3.824543820222958*^9, 
  3.824543868886064*^9}, {3.824543943563965*^9, 3.824543946727219*^9}, {
  3.8245447717747793`*^9, 3.8245448554158077`*^9}, {3.8245451045488873`*^9, 
  3.8245451262219687`*^9}, {3.824545160438589*^9, 3.824545313187392*^9}, {
  3.8245490354032307`*^9, 3.8245490439238243`*^9}, {3.824549472142016*^9, 
  3.8245494794768267`*^9}, {3.8261740395424013`*^9, 3.8261740501489697`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"18160f25-11b3-4005-aad2-7af0e4ec4106"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Helper", " ", "functions", " ", "to", " ", "define", " ", 
    "supercharges"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"makeLinear", ",", "makeSupercharge"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"makeLinear", "[", "name_", "]"}], ":=", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"name", "[", "0", "]"}], ":=", "0"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"name", "[", 
        RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"name", "[", "a", "]"}], "+", 
        RowBox[{"name", "[", "b", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"name", "[", 
         RowBox[{"c_", " ", "a_"}], "]"}], "/;", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"c", ",", "_Ket"}], "]"}]}], ":=", 
       RowBox[{"c", " ", 
        RowBox[{"name", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
     ")"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"makeSupercharge", "[", "name_", "]"}], ":=", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{"name", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Symbol", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "name", "]"}], "<>", "\"\<1\>\""}], "]"}],
          "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Symbol", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "name", "]"}], "<>", "\"\<2\>\""}], "]"}],
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"makeLinear", "[", "name", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"name", "[", 
        RowBox[{"Ket", "[", "l___", "]"}], "]"}], ":=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"grading", "[", 
            RowBox[{
             RowBox[{"{", "l", "}"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", 
               RowBox[{"j", "-", "1"}]}], "]"}], "]"}], "]"}]], 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]L", "[", 
             RowBox[{"name", ",", 
              RowBox[{
               RowBox[{"{", "l", "}"}], "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]R", "[", 
             RowBox[{"name", ",", 
              RowBox[{
               RowBox[{"{", "l", "}"}], "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"j", "+", "1"}], ",", 
              RowBox[{"Length", "[", 
               RowBox[{"{", "l", "}"}], "]"}]}], "}"}]}], "]"}], 
          RowBox[{"Ket", "[", 
           RowBox[{
            RowBox[{"Sequence", "@@", 
             RowBox[{
              RowBox[{"{", "l", "}"}], "[", 
              RowBox[{"[", 
               RowBox[{";;", 
                RowBox[{"(", 
                 RowBox[{"j", "-", "1"}], ")"}]}], "]"}], "]"}]}], ",", 
            RowBox[{"name", "[", 
             RowBox[{
              RowBox[{"{", "l", "}"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{
              RowBox[{"{", "l", "}"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"j", "+", "1"}], ")"}], ";;"}], "]"}], "]"}]}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "l", "}"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"makeLinear", "[", 
       RowBox[{"Symbol", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "name", "]"}], "<>", "\"\<1\>\""}], "]"}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"makeLinear", "[", 
       RowBox[{"Symbol", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "name", "]"}], "<>", "\"\<2\>\""}], "]"}], 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "name", "]"}], "<>", "\"\<1\>\""}], "]"}], 
        "[", "k_Ket", "]"}], ":=", 
       RowBox[{
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "name", "]"}], "<>", "\"\<1\>\""}], "]"}], 
        "[", 
        RowBox[{"expandTensorProduct", "[", "k", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "name", "]"}], "<>", "\"\<1\>\""}], "]"}], 
        "[", 
        RowBox[{
         RowBox[{"Ket", "[", "l___", "]"}], "\[CircleTimes]", 
         RowBox[{"Ket", "[", "r___", "]"}]}], "]"}], ":=", 
       RowBox[{"collectTensorProduct", "[", 
        RowBox[{
         RowBox[{"name", "[", 
          RowBox[{"Ket", "[", "l", "]"}], "]"}], "\[CircleTimes]", 
         RowBox[{"Ket", "[", "r", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "name", "]"}], "<>", "\"\<2\>\""}], "]"}], 
        "[", "k_Ket", "]"}], ":=", 
       RowBox[{
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "name", "]"}], "<>", "\"\<2\>\""}], "]"}], 
        "[", 
        RowBox[{"expandTensorProduct", "[", "k", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "name", "]"}], "<>", "\"\<2\>\""}], "]"}], 
        "[", 
        RowBox[{
         RowBox[{"Ket", "[", "l___", "]"}], "\[CircleTimes]", 
         RowBox[{"Ket", "[", "r___", "]"}]}], "]"}], ":=", 
       RowBox[{"collectTensorProduct", "[", 
        RowBox[{
         RowBox[{"Ket", "[", "l", "]"}], "\[CircleTimes]", 
         RowBox[{"name", "[", 
          RowBox[{"Ket", "[", "r", "]"}], "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", ")"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8245515800555973`*^9, 3.824551763037092*^9}, {
   3.824551822301178*^9, 3.82455186157626*^9}, {3.824551930816822*^9, 
   3.8245519364658527`*^9}, {3.8245519838249693`*^9, 
   3.8245519866092033`*^9}, {3.824552095300136*^9, 3.824552294973276*^9}, {
   3.824552340990423*^9, 3.8245523631055183`*^9}, {3.824552454731365*^9, 
   3.824552455008609*^9}, {3.824553082114485*^9, 3.824553116964573*^9}, {
   3.824553379496793*^9, 3.824553459884046*^9}, {3.824553502579862*^9, 
   3.8245536316132174`*^9}, 3.825428930248415*^9, {3.826174054170259*^9, 
   3.826174062377921*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"ed311498-5f00-43a4-9923-d5abe0a8fdf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Definie", " ", "the", " ", "supercharges"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"makeSupercharge", "/@", 
     RowBox[{"{", 
      RowBox[{"QL", ",", "SL", ",", "QR", ",", "SR"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"QL", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"QL", "[", 
       RowBox[{"\[Phi]", "[", "p_", "]"}], "]"}], ",", "r___"}], "]"}], ":=", 
    
    RowBox[{
     RowBox[{"\[Eta]", "[", "p", "]"}], 
     RowBox[{"Ket", "[", 
      RowBox[{"l", ",", 
       RowBox[{"\[Psi]", "[", "p", "]"}], ",", "r"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"QL", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"QL", "[", 
       RowBox[{"\[Psi]", "[", "p_", "]"}], "]"}], ",", "r___"}], "]"}], ":=", 
    "0"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SL", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"SL", "[", 
       RowBox[{"\[Phi]", "[", "p_", "]"}], "]"}], ",", "r___"}], "]"}], ":=", 
    "0"}], "\[IndentingNewLine]", 
   RowBox[{"SL", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"SL", "[", 
       RowBox[{"\[Psi]", "[", "p_", "]"}], "]"}], ",", "r___"}], "]"}], ":=", 
    
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p", "]"}], 
        RowBox[{"xm", "[", "p", "]"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]], 
     RowBox[{"\[Eta]", "[", "p", "]"}], 
     RowBox[{"Ket", "[", 
      RowBox[{"l", ",", 
       RowBox[{"\[Phi]", "[", "p", "]"}], ",", "r"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"QR", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"QR", "[", 
       RowBox[{"\[Phi]", "[", "p_", "]"}], "]"}], ",", "r___"}], "]"}], ":=", 
    "0"}], "\[IndentingNewLine]", 
   RowBox[{"QR", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"QR", "[", 
       RowBox[{"\[Psi]", "[", "p_", "]"}], "]"}], ",", "r___"}], "]"}], ":=", 
    
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"xp", "[", "p", "]"}], 
         RowBox[{"xm", "[", "p", "]"}]], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]]}], 
     FractionBox[
      RowBox[{"\[Eta]", "[", "p", "]"}], 
      RowBox[{"xm", "[", "p", "]"}]], 
     RowBox[{"Ket", "[", 
      RowBox[{"l", ",", 
       RowBox[{"\[Phi]", "[", "p", "]"}], ",", "r"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SR", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"SR", "[", 
       RowBox[{"\[Phi]", "[", "p_", "]"}], "]"}], ",", "r___"}], "]"}], ":=", 
    
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Eta]", "[", "p", "]"}], 
       RowBox[{"xp", "[", "p", "]"}]]}], 
     RowBox[{"Ket", "[", 
      RowBox[{"l", ",", 
       RowBox[{"\[Psi]", "[", "p", "]"}], ",", "r"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"SR", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"SR", "[", 
       RowBox[{"\[Psi]", "[", "p_", "]"}], "]"}], ",", "r___"}], "]"}], ":=", 
    "0"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"QL", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"QL", "[", 
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "p_", "]"}], "]"}], ",", "r___"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Eta]", "[", "p", "]"}], 
     RowBox[{"Ket", "[", 
      RowBox[{"l", ",", 
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "p", "]"}], ",", "r"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"QL", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"QL", "[", 
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "p_", "]"}], "]"}], ",", "r___"}], 
     "]"}], ":=", "0"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SL", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"SL", "[", 
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "p_", "]"}], "]"}], ",", "r___"}], 
     "]"}], ":=", "0"}], "\[IndentingNewLine]", 
   RowBox[{"SL", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"SL", "[", 
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "p_", "]"}], "]"}], ",", "r___"}], 
     "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p", "]"}], 
        RowBox[{"xm", "[", "p", "]"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]], 
     RowBox[{"\[Eta]", "[", "p", "]"}], 
     RowBox[{"Ket", "[", 
      RowBox[{"l", ",", 
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "p", "]"}], ",", "r"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"QR", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"QR", "[", 
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "p_", "]"}], "]"}], ",", "r___"}], 
     "]"}], ":=", "0"}], "\[IndentingNewLine]", 
   RowBox[{"QR", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"QR", "[", 
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "p_", "]"}], "]"}], ",", "r___"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"xp", "[", "p", "]"}], 
         RowBox[{"xm", "[", "p", "]"}]], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]]}], 
     FractionBox[
      RowBox[{"\[Eta]", "[", "p", "]"}], 
      RowBox[{"xm", "[", "p", "]"}]], 
     RowBox[{"Ket", "[", 
      RowBox[{"l", ",", 
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "p", "]"}], ",", "r"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SR", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"SR", "[", 
       RowBox[{
        OverscriptBox["\[Psi]", "~"], "[", "p_", "]"}], "]"}], ",", "r___"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Eta]", "[", "p", "]"}], 
       RowBox[{"xp", "[", "p", "]"}]]}], 
     RowBox[{"Ket", "[", 
      RowBox[{"l", ",", 
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "p", "]"}], ",", "r"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"SR", "/:", 
    RowBox[{"Ket", "[", 
     RowBox[{"l___", ",", 
      RowBox[{"SR", "[", 
       RowBox[{
        OverscriptBox["\[Phi]", "~"], "[", "p_", "]"}], "]"}], ",", "r___"}], 
     "]"}], ":=", "0"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "\[CapitalDelta]L", " ", "and", " ", "\[CapitalDelta]R", " ", 
      "parametrise", " ", "the", " ", 
      RowBox[{"coproduct", ":", " ", 
       RowBox[{"\[CapitalDelta]", 
        RowBox[{"(", "Q", ")"}]}]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Q", " ", "\[CircleTimes]", " ", 
       RowBox[{"\[CapitalDelta]R", "[", 
        RowBox[{"Q", ",", "p"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[CapitalDelta]L", "[", 
        RowBox[{"Q", ",", "p"}], "]"}], " ", "\[CircleTimes]", " ", "Q"}]}]}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "string", " ", "frame", " ", 
     "coproduct"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"QL", "/:", 
    RowBox[{"\[CapitalDelta]R", "[", 
     RowBox[{"QL", ",", "_"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
   RowBox[{"QL", "/:", 
    RowBox[{"\[CapitalDelta]L", "[", 
     RowBox[{"QL", ",", "p_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p", "]"}], 
       RowBox[{"xm", "[", "p", "]"}]], ")"}], 
     RowBox[{"1", "/", "2"}]]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SL", "/:", 
    RowBox[{"\[CapitalDelta]R", "[", 
     RowBox[{"SL", ",", "_"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
   RowBox[{"SL", "/:", 
    RowBox[{"\[CapitalDelta]L", "[", 
     RowBox[{"SL", ",", "p_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p", "]"}], 
       RowBox[{"xm", "[", "p", "]"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"QR", "/:", 
    RowBox[{"\[CapitalDelta]R", "[", 
     RowBox[{"QR", ",", "_"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
   RowBox[{"QR", "/:", 
    RowBox[{"\[CapitalDelta]L", "[", 
     RowBox[{"QR", ",", "p_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p", "]"}], 
       RowBox[{"xm", "[", "p", "]"}]], ")"}], 
     RowBox[{"1", "/", "2"}]]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SR", "/:", 
    RowBox[{"\[CapitalDelta]R", "[", 
     RowBox[{"SR", ",", "_"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
   RowBox[{"SR", "/:", 
    RowBox[{"\[CapitalDelta]L", "[", 
     RowBox[{"SR", ",", "p_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p", "]"}], 
       RowBox[{"xm", "[", "p", "]"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8245517009031887`*^9, 3.8245517077709627`*^9}, {
   3.8245518969650593`*^9, 3.824551916544835*^9}, {3.8245519896965446`*^9, 
   3.824551990413455*^9}, {3.824552021103269*^9, 3.8245520792474537`*^9}, {
   3.824552373764187*^9, 3.824552707784913*^9}, {3.824553085520216*^9, 
   3.824553090352273*^9}, {3.824553145756974*^9, 3.8245531876718073`*^9}, {
   3.8245535430339203`*^9, 3.824553549306548*^9}, 3.824553636092486*^9, {
   3.824554953212099*^9, 3.824554961801055*^9}, {3.826174066616482*^9, 
   3.826174072460635*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"554a5cd9-c7e9-4d8f-a92e-cc849ec320fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "factor", " ", "captures", " ", "the", " ", 
     RowBox[{"x", "^", 
      RowBox[{"+", 
       RowBox[{"(", "q", ")"}]}]}], " ", "dependence", " ", "of", " ", "the", 
     " ", "states"}], ",", " ", 
    RowBox[{"for", " ", "auxiliary", " ", "momentum", " ", "q"}]}], " ", 
   "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "In", " ", "the", " ", "states", " ", "below", " ", "we", " ", "divide", 
    " ", "by", " ", "this", " ", "factor"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"ClearAll", "[", "norm", "]"}], "\n", 
   RowBox[{
    RowBox[{"norm", "[", "pl_List", "]"}], " ", ":=", "\n", "  ", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        FractionBox["2", 
         RowBox[{"\[ImaginaryI]", " ", "h"}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"xp", "[", 
              RowBox[{"pl", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], 
             RowBox[{"xm", "[", 
              RowBox[{"pl", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]], ")"}], 
           RowBox[{"-", 
            FractionBox["1", "4"]}]], 
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "h"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"xm", "[", 
               RowBox[{"pl", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", 
              RowBox[{"xp", "[", 
               RowBox[{"pl", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ")"}]}]]}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"DLL", "[", 
            RowBox[{
             RowBox[{"pl", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"pl", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"i", "+", "1"}], ",", 
             RowBox[{"Length", "[", "pl", "]"}]}], "}"}]}], "]"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "pl", "]"}]}], "}"}]}], "]"}], " ", "/.", " ",
      "sRule"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"norm", "[", 
     RowBox[{"pl_", ",", " ", "pr_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"norm", "[", "pl", "]"}], " ", 
     RowBox[{"norm", "[", "pr", "]"}]}]}], "\n", "\[IndentingNewLine]", "\n", 
   
   RowBox[{"(*", " ", 
    RowBox[{
    "Create", " ", "a", " ", "refernce", " ", "state", " ", "with", " ", "L", 
     " ", "sites", " ", "and", " ", "act", " ", "with", " ", "the", " ", 
     "given", " ", "\[ScriptCapitalB]1", " ", "and", " ", 
     "\[ScriptCapitalB]3", " ", "operators", " ", "on", " ", "it"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{"mag", ",", " ", "mag1", ",", " ", "mag3"}], "]"}], "\n", 
   RowBox[{
    RowBox[{"mag1", "[", 
     RowBox[{"L_", ",", " ", "ys_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qq", ",", 
        RowBox[{"qs", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"qq", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ys", "]"}]}], "}"}]}], "]"}]}]}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"norm", "[", 
            RowBox[{
             RowBox[{"Reverse", "@", "qs"}], ",", " ", 
             RowBox[{"{", "}"}]}], "]"}]], " ", 
          RowBox[{
           RowBox[{"Composition", "[", 
            RowBox[{"Sequence", " ", "@@", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"\[ScriptCapitalB]1", "[", "q", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", "qs"}], "}"}]}], "]"}]}], "]"}], "@", 
           RowBox[{"Ket", "[", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"p", "[", "i", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
            "]"}]}]}], "/.", "sRule"}], "/.", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"xm", "/@", "qs"}], ")"}], "\[Rule]", "ys"}], "]"}]}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", " ", "_Ket"}], "]"}], " ", "&"}]}]}], "]"}]}], 
   "\n", 
   RowBox[{
    RowBox[{"mag3", "[", 
     RowBox[{"L_", ",", " ", "ys_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qq", ",", 
        RowBox[{"qs", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"qq", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ys", "]"}]}], "}"}]}], "]"}]}]}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"norm", "[", 
            RowBox[{
             RowBox[{"Reverse", "@", "qs"}], ",", " ", 
             RowBox[{"{", "}"}]}], "]"}]], " ", 
          RowBox[{
           RowBox[{"Composition", "[", 
            RowBox[{"Sequence", " ", "@@", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"\[ScriptCapitalB]3", "[", "q", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", "qs"}], "}"}]}], "]"}]}], "]"}], "@", 
           RowBox[{"Ket", "[", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                OverscriptBox["\[Psi]", "~"], "[", 
                RowBox[{"p", "[", "i", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
            "]"}]}]}], "/.", "sRule"}], "/.", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"xm", "/@", "qs"}], ")"}], "\[Rule]", "ys"}], "]"}]}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", " ", "_Ket"}], "]"}], " ", "&"}]}]}], "]"}]}], 
   "\n", 
   RowBox[{
    RowBox[{"mag", "[", 
     RowBox[{"L_", ",", " ", "y1s_", ",", "y3s_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"qq1", ",", "qq3", ",", 
          RowBox[{"q1s", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"qq1", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "y1s", "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"q3s", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"qq3", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "y3s", "]"}]}], "}"}]}], "]"}]}]}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"norm", "[", 
               RowBox[{
                RowBox[{"Reverse", "@", "q1s"}], ",", 
                RowBox[{"Reverse", "@", "q3s"}]}], "]"}]], 
             RowBox[{
              RowBox[{"Composition", "[", 
               RowBox[{
                RowBox[{"Sequence", "@@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"\[ScriptCapitalB]1", "[", "q", "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"q", ",", "q1s"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"\[ScriptCapitalB]3", "[", "q", "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"q", ",", "q3s"}], "}"}]}], "]"}]}]}], "]"}], "@", 
              RowBox[{"Ket", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"p", "[", "i", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
               "]"}]}]}], "/.", "sRule"}], "/.", 
           RowBox[{"Thread", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"xm", "/@", "q1s"}], ")"}], "\[Rule]", "y1s"}], "]"}]}],
           "/.", 
          RowBox[{"Thread", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"xm", "/@", "q3s"}], ")"}], "\[Rule]", "y3s"}], "]"}]}], 
         "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", " ", "_Ket"}], "]"}], " ", "&"}]}]}], 
       "\[IndentingNewLine]", "]"}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "_Ket", ",", 
         RowBox[{
          RowBox[{"Simplify", "[", "#", "]"}], "&"}]}], "]"}], "&"}]}], "//", 
     
     RowBox[{
      RowBox[{"#", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SqrtBox[
           FractionBox["a_", "b_"]], 
          SqrtBox[
           FractionBox["b_", "a_"]]}], "\[Rule]", "1"}], "}"}]}], 
      "&"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.825482822769638*^9, 3.825482822791422*^9}, 
   3.825937898022374*^9, 3.82596131071227*^9, {3.82596153919207*^9, 
   3.825961598999433*^9}, {3.82596169783854*^9, 3.82596170235142*^9}, {
   3.825993302445677*^9, 3.825993313914843*^9}, {3.825993483492798*^9, 
   3.825993509918271*^9}, 3.825993541561243*^9, {3.8261740954405603`*^9, 
   3.82617410098785*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"6c7feff6-3ae3-4909-8f19-82889dbac189"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changing", " ", "the", " ", "output", " ", "states", " ", "to", " ", 
    "look", " ", "similar", " ", "to", " ", "expressions", " ", "in", " ", 
    "the", " ", "paper"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"format", "[", "1", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{"xp", "[", 
         RowBox[{"p", "[", "i_", "]"}], "]"}], "]"}], "=", 
       RowBox[{"Subsuperscript", "[", 
        RowBox[{"x", ",", "i", ",", "\"\<+\>\""}], "]"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"format", "[", "2", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{"xm", "[", 
         RowBox[{"p", "[", "i_", "]"}], "]"}], "]"}], "=", 
       RowBox[{"Subsuperscript", "[", 
        RowBox[{"x", ",", "i", ",", "\"\<-\>\""}], "]"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"format", "[", "3", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{
         RowBox[{"y", "[", "i_", "]"}], "[", "j_", "]"}], "]"}], "=", 
       RowBox[{"Subscript", "[", 
        RowBox[{"y", ",", "i", ",", "j"}], "]"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"format", "[", "4", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{
         RowBox[{"T", "[", "i_", "]"}], "[", 
         RowBox[{"p", "[", "j_", "]"}], "]"}], "]"}], "=", 
       RowBox[{"Subsuperscript", "[", 
        RowBox[{"T", ",", 
         SubscriptBox["p", "j"], ",", "i"}], "]"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"format", "[", "5", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{"\[Chi]", "[", 
         RowBox[{"p", "[", "i_", "]"}], "]"}], "]"}], "=", 
       RowBox[{"Subscript", "[", 
        RowBox[{"\[Chi]", ",", 
         SubscriptBox["p", "i"]}], "]"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"format", "[", "6", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{
         OverscriptBox["\[Chi]", "~"], "[", 
         RowBox[{"p", "[", "i_", "]"}], "]"}], "]"}], "=", 
       RowBox[{"Subscript", "[", 
        RowBox[{
         OverscriptBox["\[Chi]", "~"], ",", 
         SubscriptBox["p", "i"]}], "]"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"formatall", ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"format", "[", "1", "]"}], "//", 
           RowBox[{"format", "[", "2", "]"}]}], "//", 
          RowBox[{"format", "[", "3", "]"}]}], "//", 
         RowBox[{"format", "[", "4", "]"}]}], "//", 
        RowBox[{"format", "[", "5", "]"}]}], "//", 
       RowBox[{"format", "[", "6", "]"}]}], ")"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQrbf+A2tu4xvH3Y/6BEC0g522BYg2+zTVCkR/PVHr
DaKrJ5f7gugnbzYEg+hjZ7bEgGhm8YMJIHoW27pEEK3D4JENoq98TM8B0c97
jy4C0SeZ1y8F0YIfeNeA6KbUVWtBtIFH/0YQbdUmuRNES7Bx7AXRYdWHDoHo
YP0bx0C0yiejEyD6lnbweRDN4eN1EUS/iAxpKwTSj263gmmGoEtfu4D09pk3
mLqBtJOgijuIFghT9gTRfTpmZROB9FXWE+Ugem3cqkYQLTHJoxlEFxw53gui
uzIbJ4LoQ+Up/DdB4VHyRwxEAwDOapwU
  
  "],ExpressionUUID->"306c771b-4e5e-4e25-9800-85ae187cb6b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Resetting", " ", "the", " ", "formatting", " ", "done", " ", "by", " ", 
    "the", " ", "above", " ", 
    RowBox[{"format", "[", "]"}], " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"deformat", "[", "1", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{"xp", "[", 
         RowBox[{"p", "[", "i_", "]"}], "]"}], "]"}], "=."}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deformat", "[", "2", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{"xm", "[", 
         RowBox[{"p", "[", "i_", "]"}], "]"}], "]"}], "=."}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deformat", "[", "3", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{
         RowBox[{"y", "[", "i_", "]"}], "[", "j_", "]"}], "]"}], "=."}], 
      ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deformat", "[", "4", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{
         RowBox[{"T", "[", "i_", "]"}], "[", 
         RowBox[{"p", "[", "j_", "]"}], "]"}], "]"}], "=."}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deformat", "[", "5", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{"\[Chi]", "[", 
         RowBox[{"p", "[", "i_", "]"}], "]"}], "]"}], "=."}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deformat", "[", "6", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{
         OverscriptBox["\[Chi]", "~"], "[", 
         RowBox[{"p", "[", "i_", "]"}], "]"}], "]"}], "=."}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deformatall", ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"deformat", "[", "1", "]"}], "//", 
           RowBox[{"deformat", "[", "2", "]"}]}], "//", 
          RowBox[{"deformat", "[", "3", "]"}]}], "//", 
         RowBox[{"deformat", "[", "4", "]"}]}], "//", 
        RowBox[{"deformat", "[", "5", "]"}]}], "//", 
       RowBox[{"deformat", "[", "6", "]"}]}], ")"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8259528155213842`*^9, 3.825952900465177*^9}, {
  3.825953217351349*^9, 3.825953236685817*^9}, {3.825953371930781*^9, 
  3.825953387736753*^9}, {3.8259534375289173`*^9, 3.8259535096499968`*^9}, {
  3.825953542034059*^9, 3.825953549438306*^9}, {3.825953626250021*^9, 
  3.82595363524827*^9}, {3.825954070173572*^9, 3.825954093469212*^9}, {
  3.825954144435555*^9, 3.825954157324891*^9}, {3.825954188477562*^9, 
  3.825954248797635*^9}, {3.825954280250744*^9, 3.8259543260775557`*^9}, {
  3.825954358755777*^9, 3.825954369592058*^9}, {3.825954426599103*^9, 
  3.825954442321781*^9}, {3.825962034635975*^9, 3.825962036183091*^9}, {
  3.82601412657251*^9, 3.826014230768764*^9}, {3.826014439557148*^9, 
  3.826014468194477*^9}, {3.8260147968583717`*^9, 3.826014811032342*^9}, {
  3.826027670313601*^9, 3.826027675891232*^9}, {3.826174142984462*^9, 
  3.8261741876740637`*^9}},ExpressionUUID->"73ef00b7-0369-4527-87ec-\
500a2063f017"]
}, Closed]],

Cell[CellGroupData[{

Cell["Checks", "Section",
 CellChangeTimes->{{3.8245483639394093`*^9, 3.824548364652314*^9}, {
  3.824552371427491*^9, 
  3.824552372611351*^9}},ExpressionUUID->"1b923615-d14b-429f-a6b2-\
4e0028f4c928"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bas3", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p2", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p3", "]"}]}]},
      "Ket"], ",", 
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p2", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p3", "]"}]}]},
      "Ket"], ",", 
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "p2", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p3", "]"}]}]},
      "Ket"], ",", 
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "p2", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p3", "]"}]}]},
      "Ket"], ",", 
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p2", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "p3", "]"}]}]},
      "Ket"], ",", 
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p2", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "p3", "]"}]}]},
      "Ket"], ",", 
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "p2", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "p3", "]"}]}]},
      "Ket"], ",", 
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "p2", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "p3", "]"}]}]},
      "Ket"]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.824548415602078*^9, 3.8245484174070253`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"ed142fd6-2ea8-479e-ac03-650f2211b3b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Check", " ", "the", " ", "Yang"}], "-", 
    RowBox[{"Baxter", " ", "equation"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalS]", "[", "2", "]"}], "@", 
          RowBox[{
           RowBox[{"\[ScriptCapitalS]", "[", "1", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalS]", "[", "2", "]"}], "@", "#"}]}]}], "-", 
         RowBox[{
          RowBox[{"\[ScriptCapitalS]", "[", "1", "]"}], "@", 
          RowBox[{
           RowBox[{"\[ScriptCapitalS]", "[", "2", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalS]", "[", "1", "]"}], "@", "#"}]}]}]}], 
        ")"}], "&"}], "/@", "bas3"}], "/.", "sRule"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SqrtBox[
         FractionBox["a_", "b_"]], 
        SqrtBox[
         FractionBox["b_", "a_"]]}], "\[Rule]", "1"}], "}"}]}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.824547033164879*^9, 3.824547263840959*^9}, {
  3.8245484219441547`*^9, 3.824548422709342*^9}, {3.8245508547830772`*^9, 
  3.824550857886209*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"b2d91069-1102-44e7-a8ff-f8f303603b01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.8245470486907*^9, 3.824547143226473*^9}, {
   3.824547176212562*^9, 3.8245471828533363`*^9}, {3.824547249275723*^9, 
   3.824547264523396*^9}, 3.82454836833069*^9, 3.824548426562129*^9, 
   3.8245508589980288`*^9, 3.8245552169059753`*^9, 3.825432555749463*^9, 
   3.82543314176447*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"352e3999-9237-448d-8b6a-9636cb87feea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".1"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalA]1", "[", "p0", "]"}], "@", 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "q0", "]"}], "@", "#"}]}], "-", 
         
         RowBox[{
          FractionBox["1", 
           RowBox[{"DLL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "q0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]1", "[", "p0", "]"}], "@", "#"}]}]}], 
         "+", 
         RowBox[{
          FractionBox[
           RowBox[{"ELL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "p0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]1", "[", "q0", "]"}], "@", "#"}]}]}]}], 
        ")"}], "&"}], "/@", "bas3"}], "/.", "sRule"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"xp", "[", "p0", "]"}], ">", "0"}], ",", 
            RowBox[{
             RowBox[{"xm", "[", "p0", "]"}], ">", "0"}]}], "}"}]}], "]"}], 
        "&"}]}], "]"}], "&"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalD]1", "[", "p0", "]"}], "@", 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "q0", "]"}], "@", "#"}]}], "+", 
         
         RowBox[{
          FractionBox[
           RowBox[{"FLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "q0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]1", "[", "p0", "]"}], "@", "#"}]}]}], 
         "-", 
         RowBox[{
          FractionBox[
           RowBox[{"CLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "p0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]1", "[", "q0", "]"}], "@", "#"}]}]}]}], 
        ")"}], "&"}], "/@", "bas3"}], "/.", "sRule"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"xp", "[", "p0", "]"}], ">", "0"}], ",", 
            RowBox[{
             RowBox[{"xm", "[", "p0", "]"}], ">", "0"}]}], "}"}]}], "]"}], 
        "&"}]}], "]"}], "&"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalT]1", "[", "p0", "]"}], "@", 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "q0", "]"}], "@", "#"}]}], "+", 
         
         RowBox[{
          FractionBox[
           RowBox[{"FLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "q0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalT]1", "[", "p0", "]"}], "@", "#"}]}]}], 
         "-", 
         RowBox[{
          FractionBox[
           RowBox[{"CLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "p0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalT]1", "[", "q0", "]"}], "@", "#"}]}]}]}], 
        ")"}], "&"}], "/@", "bas3"}], "/.", "sRule"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"xp", "[", "p0", "]"}], ">", "0"}], ",", 
            RowBox[{
             RowBox[{"xm", "[", "p0", "]"}], ">", "0"}]}], "}"}]}], "]"}], 
        "&"}]}], "]"}], "&"}]}]}]}]], "Input",
 CellChangeTimes->{{3.824545320157082*^9, 3.824545615016164*^9}, {
   3.824545654682723*^9, 3.82454570273013*^9}, {3.824545736580913*^9, 
   3.824545759276475*^9}, {3.824546239820601*^9, 3.824546240996241*^9}, 
   3.8245462887319527`*^9, {3.824546414914344*^9, 3.824546417750576*^9}, {
   3.82454700343712*^9, 3.82454702070045*^9}, 3.82454759270007*^9, {
   3.8245478884684877`*^9, 3.824547902454124*^9}, {3.824548043518379*^9, 
   3.824548088114582*^9}, {3.8245482158177958`*^9, 3.824548287513892*^9}, {
   3.824548324591942*^9, 3.824548346061322*^9}, {3.8245483879926863`*^9, 
   3.8245484442777243`*^9}, {3.824548956130069*^9, 3.824548959159769*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"008c02bc-9ba0-430c-b4a4-8f03e42d1495"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.8245454180023937`*^9, 3.8245455612319117`*^9}, {
   3.8245456089187183`*^9, 3.824545615708453*^9}, {3.82454565962645*^9, 
   3.824545703169024*^9}, {3.824545736873632*^9, 3.824545759560687*^9}, {
   3.8245462166513042`*^9, 3.824546289298585*^9}, 3.824546418125639*^9, 
   3.824546705947082*^9, 3.824546798116972*^9, 3.8245468656727133`*^9, {
   3.8245470128263407`*^9, 3.82454702197987*^9}, 3.824547288950183*^9, {
   3.824547584483222*^9, 3.824547593579935*^9}, 3.824547661738422*^9, 
   3.8245476977517233`*^9, {3.824547883729245*^9, 3.824547906926009*^9}, {
   3.824548048858721*^9, 3.824548088809332*^9}, 3.824548223794141*^9, {
   3.824548257513616*^9, 3.82454828817883*^9}, {3.824548332048098*^9, 
   3.824548346633573*^9}, 3.824548406943697*^9, 3.824548444899255*^9, 
   3.824548875178063*^9, 3.8245489208799562`*^9, {3.824555200254826*^9, 
   3.82455522200683*^9}, 3.825432563456155*^9, 3.825433145455065*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"df9a42e4-89fb-403c-b65d-a53eb69f956e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.8245454180023937`*^9, 3.8245455612319117`*^9}, {
   3.8245456089187183`*^9, 3.824545615708453*^9}, {3.82454565962645*^9, 
   3.824545703169024*^9}, {3.824545736873632*^9, 3.824545759560687*^9}, {
   3.8245462166513042`*^9, 3.824546289298585*^9}, 3.824546418125639*^9, 
   3.824546705947082*^9, 3.824546798116972*^9, 3.8245468656727133`*^9, {
   3.8245470128263407`*^9, 3.82454702197987*^9}, 3.824547288950183*^9, {
   3.824547584483222*^9, 3.824547593579935*^9}, 3.824547661738422*^9, 
   3.8245476977517233`*^9, {3.824547883729245*^9, 3.824547906926009*^9}, {
   3.824548048858721*^9, 3.824548088809332*^9}, 3.824548223794141*^9, {
   3.824548257513616*^9, 3.82454828817883*^9}, {3.824548332048098*^9, 
   3.824548346633573*^9}, 3.824548406943697*^9, 3.824548444899255*^9, 
   3.824548875178063*^9, 3.8245489208799562`*^9, {3.824555200254826*^9, 
   3.82455522200683*^9}, 3.825432563456155*^9, 3.825433146291478*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"dfc04805-d6ba-4a18-bb08-93275b4130f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.8245454180023937`*^9, 3.8245455612319117`*^9}, {
   3.8245456089187183`*^9, 3.824545615708453*^9}, {3.82454565962645*^9, 
   3.824545703169024*^9}, {3.824545736873632*^9, 3.824545759560687*^9}, {
   3.8245462166513042`*^9, 3.824546289298585*^9}, 3.824546418125639*^9, 
   3.824546705947082*^9, 3.824546798116972*^9, 3.8245468656727133`*^9, {
   3.8245470128263407`*^9, 3.82454702197987*^9}, 3.824547288950183*^9, {
   3.824547584483222*^9, 3.824547593579935*^9}, 3.824547661738422*^9, 
   3.8245476977517233`*^9, {3.824547883729245*^9, 3.824547906926009*^9}, {
   3.824548048858721*^9, 3.824548088809332*^9}, 3.824548223794141*^9, {
   3.824548257513616*^9, 3.82454828817883*^9}, {3.824548332048098*^9, 
   3.824548346633573*^9}, 3.824548406943697*^9, 3.824548444899255*^9, 
   3.824548875178063*^9, 3.8245489208799562`*^9, {3.824555200254826*^9, 
   3.82455522200683*^9}, 3.825432563456155*^9, 3.825433148428177*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"aa513c46-01d0-4ea5-9766-8d9d1f044dfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "can", " ", "also", " ", "check", " ", "the", " ", "same", " ", 
    "equation", " ", "in", " ", "terms", " ", "of", " ", "psu", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "|", "1"}], ")"}], "4"], " ", "excitations"}], " ", "*)"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalA]1", "[", "p0", "]"}], "@", 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "q0", "]"}], "@", "#"}]}], "-", 
         
         RowBox[{
          FractionBox["1", 
           RowBox[{"DLL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "q0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]1", "[", "p0", "]"}], "@", "#"}]}]}], 
         "+", 
         RowBox[{
          FractionBox[
           RowBox[{"ELL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "p0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]1", "[", "q0", "]"}], "@", "#"}]}]}]}], 
        ")"}], "&"}], "@", 
      TemplateBox[{
        RowBox[{
          RowBox[{
            RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
          RowBox[{
            OverscriptBox["\[Chi]", "~"], "[", "p2", "]"}], ",", 
          RowBox[{"\[Chi]", "[", "p3", "]"}], ",", 
          RowBox[{
            RowBox[{"T", "[", "2", "]"}], "[", "p4", "]"}]}]},
       "Ket"]}], "/.", "sRule"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"xp", "[", "p0", "]"}], ">", "0"}], ",", 
            RowBox[{
             RowBox[{"xm", "[", "p0", "]"}], ">", "0"}]}], "}"}]}], "]"}], 
        "&"}]}], "]"}], "&"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalD]1", "[", "p0", "]"}], "@", 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "q0", "]"}], "@", "#"}]}], "+", 
         
         RowBox[{
          FractionBox[
           RowBox[{"FLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "q0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]1", "[", "p0", "]"}], "@", "#"}]}]}], 
         "-", 
         RowBox[{
          FractionBox[
           RowBox[{"CLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]1", "[", "p0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]1", "[", "q0", "]"}], "@", "#"}]}]}]}], 
        ")"}], "&"}], "@", 
      TemplateBox[{
        RowBox[{
          RowBox[{
            RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
          RowBox[{
            OverscriptBox["\[Chi]", "~"], "[", "p2", "]"}], ",", 
          RowBox[{"\[Chi]", "[", "p3", "]"}], ",", 
          RowBox[{
            RowBox[{"T", "[", "2", "]"}], "[", "p4", "]"}]}]},
       "Ket"]}], "/.", "sRule"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"xp", "[", "p0", "]"}], ">", "0"}], ",", 
            RowBox[{
             RowBox[{"xm", "[", "p0", "]"}], ">", "0"}]}], "}"}]}], "]"}], 
        "&"}]}], "]"}], "&"}]}]}]}]], "Input",
 CellChangeTimes->{{3.824548811099442*^9, 3.8245488157093287`*^9}, {
  3.824548868661838*^9, 3.8245488702210503`*^9}, {3.824548925583638*^9, 
  3.824548972158688*^9}, {3.824550872072979*^9, 3.824550926832576*^9}, {
  3.824551068349581*^9, 3.82455107564154*^9}, {3.824551118179584*^9, 
  3.824551122368442*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"107be35b-8b85-41ef-badc-ad7c577f9a4b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.82454894201545*^9, 3.824548972686414*^9}, 
   3.824549505705578*^9, 3.8245508920882807`*^9, 3.824551076394417*^9, 
   3.824551125881054*^9, 3.824555229896305*^9, 3.825432576043092*^9, 
   3.825433154222492*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"9c6a707a-f492-4f74-81c4-a8f0cbf9a167"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.82454894201545*^9, 3.824548972686414*^9}, 
   3.824549505705578*^9, 3.8245508920882807`*^9, 3.824551076394417*^9, 
   3.824551125881054*^9, 3.824555229896305*^9, 3.825432576043092*^9, 
   3.825433154524418*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"eed88b0b-e37d-4490-b15b-9da3b43768e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"and", " ", "for", " ", "the", " ", "second", " ", "psu", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "|", "1"}], ")"}], "2"]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalA]3", "[", "p0", "]"}], "@", 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "q0", "]"}], "@", "#"}]}], "-", 
         
         RowBox[{
          FractionBox["1", 
           RowBox[{"DLL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "q0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]3", "[", "p0", "]"}], "@", "#"}]}]}], 
         "+", 
         RowBox[{
          FractionBox[
           RowBox[{"ELL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "p0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]3", "[", "q0", "]"}], "@", "#"}]}]}]}], 
        ")"}], "&"}], "@", 
      TemplateBox[{
        RowBox[{
          RowBox[{
            OverscriptBox["\[Psi]", "~"], "[", "p1", "]"}], ",", 
          RowBox[{
            OverscriptBox["\[Phi]", "~"], "[", "p2", "]"}]}]},
       "Ket"]}], "/.", "sRule"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"xp", "[", "p0", "]"}], ">", "0"}], ",", 
            RowBox[{
             RowBox[{"xm", "[", "p0", "]"}], ">", "0"}]}], "}"}]}], "]"}], 
        "&"}]}], "]"}], "&"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalD]3", "[", "p0", "]"}], "@", 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "q0", "]"}], "@", "#"}]}], "+", 
         
         RowBox[{
          FractionBox[
           RowBox[{"FLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "q0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]3", "[", "p0", "]"}], "@", "#"}]}]}], 
         "-", 
         RowBox[{
          FractionBox[
           RowBox[{"CLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "p0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]3", "[", "q0", "]"}], "@", "#"}]}]}]}], 
        ")"}], "&"}], "@", 
      TemplateBox[{
        RowBox[{
          RowBox[{
            OverscriptBox["\[Psi]", "~"], "[", "p1", "]"}], ",", 
          RowBox[{
            OverscriptBox["\[Phi]", "~"], "[", "p2", "]"}]}]},
       "Ket"]}], "/.", "sRule"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"xp", "[", "p0", "]"}], ">", "0"}], ",", 
            RowBox[{
             RowBox[{"xm", "[", "p0", "]"}], ">", "0"}]}], "}"}]}], "]"}], 
        "&"}]}], "]"}], "&"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalA]3", "[", "p0", "]"}], "@", 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "q0", "]"}], "@", "#"}]}], "-", 
         
         RowBox[{
          FractionBox["1", 
           RowBox[{"DLL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "q0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]3", "[", "p0", "]"}], "@", "#"}]}]}], 
         "+", 
         RowBox[{
          FractionBox[
           RowBox[{"ELL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"q0", ",", "p0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "p0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]3", "[", "q0", "]"}], "@", "#"}]}]}]}], 
        ")"}], "&"}], "@", 
      TemplateBox[{
        RowBox[{
          RowBox[{
            RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
          RowBox[{
            OverscriptBox["\[Chi]", "~"], "[", "p2", "]"}], ",", 
          RowBox[{"\[Chi]", "[", "p3", "]"}], ",", 
          RowBox[{
            RowBox[{"T", "[", "2", "]"}], "[", "p4", "]"}]}]},
       "Ket"]}], "/.", "sRule"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"xp", "[", "p0", "]"}], ">", "0"}], ",", 
            RowBox[{
             RowBox[{"xm", "[", "p0", "]"}], ">", "0"}]}], "}"}]}], "]"}], 
        "&"}]}], "]"}], "&"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalD]3", "[", "p0", "]"}], "@", 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "q0", "]"}], "@", "#"}]}], "+", 
         
         RowBox[{
          FractionBox[
           RowBox[{"FLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "q0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]3", "[", "p0", "]"}], "@", "#"}]}]}], 
         "-", 
         RowBox[{
          FractionBox[
           RowBox[{"CLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}], 
           RowBox[{"DLL", "[", 
            RowBox[{"p0", ",", "q0"}], "]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]3", "[", "p0", "]"}], "@", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]3", "[", "q0", "]"}], "@", "#"}]}]}]}], 
        ")"}], "&"}], "@", 
      TemplateBox[{
        RowBox[{
          RowBox[{
            RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
          RowBox[{
            OverscriptBox["\[Chi]", "~"], "[", "p2", "]"}], ",", 
          RowBox[{"\[Chi]", "[", "p3", "]"}], ",", 
          RowBox[{
            RowBox[{"T", "[", "2", "]"}], "[", "p4", "]"}]}]},
       "Ket"]}], "/.", "sRule"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"xp", "[", "p0", "]"}], ">", "0"}], ",", 
            RowBox[{
             RowBox[{"xm", "[", "p0", "]"}], ">", "0"}]}], "}"}]}], "]"}], 
        "&"}]}], "]"}], "&"}]}]}]}]], "Input",
 CellChangeTimes->{{3.824549006871657*^9, 3.824549026585284*^9}, {
  3.824549374319446*^9, 3.824549378583745*^9}, {3.8245494187526703`*^9, 
  3.824549420064699*^9}, {3.824549492910315*^9, 3.824549497754328*^9}, {
  3.824550930472952*^9, 3.824550948545657*^9}, {3.8245510820732327`*^9, 
  3.824551103866955*^9}, {3.824551135275935*^9, 3.824551168273947*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"fe131769-7420-4d30-837b-924e7019c3b5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.824549027403648*^9, 3.824549048731789*^9}, {
   3.824549365777979*^9, 3.8245493793905973`*^9}, 3.824549420763482*^9, {
   3.824549487414776*^9, 3.8245495063596973`*^9}, 3.8245509490549183`*^9, 
   3.824551104294203*^9, {3.824551155955604*^9, 3.824551168950349*^9}, 
   3.824555230332638*^9, 3.82543257847927*^9, 3.825433154599353*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"67df6fc0-8db2-4eba-bb95-52ab5ee8f3d2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.824549027403648*^9, 3.824549048731789*^9}, {
   3.824549365777979*^9, 3.8245493793905973`*^9}, 3.824549420763482*^9, {
   3.824549487414776*^9, 3.8245495063596973`*^9}, 3.8245509490549183`*^9, 
   3.824551104294203*^9, {3.824551155955604*^9, 3.824551168950349*^9}, 
   3.824555230332638*^9, 3.82543257847927*^9, 3.825433154628064*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"18d4cd57-dbe7-4bdb-872e-c3a3594e94d3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.824549027403648*^9, 3.824549048731789*^9}, {
   3.824549365777979*^9, 3.8245493793905973`*^9}, 3.824549420763482*^9, {
   3.824549487414776*^9, 3.8245495063596973`*^9}, 3.8245509490549183`*^9, 
   3.824551104294203*^9, {3.824551155955604*^9, 3.824551168950349*^9}, 
   3.824555230332638*^9, 3.82543257847927*^9, 3.825433157034931*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"def5668e-72e7-4983-9d8b-8e8dc1e052dc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.824549027403648*^9, 3.824549048731789*^9}, {
   3.824549365777979*^9, 3.8245493793905973`*^9}, 3.824549420763482*^9, {
   3.824549487414776*^9, 3.8245495063596973`*^9}, 3.8245509490549183`*^9, 
   3.824551104294203*^9, {3.824551155955604*^9, 3.824551168950349*^9}, 
   3.824555230332638*^9, 3.82543257847927*^9, 3.825433158276855*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"0998aa52-460e-4649-833f-e976544900dd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Simple states", "Section",
 CellChangeTimes->{{3.824549362021397*^9, 
  3.82454936463899*^9}},ExpressionUUID->"2bf5ed26-23fe-4696-a48a-\
7e4d0d5e9f4e"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SuperscriptBox[
    RowBox[{"psu", "(", 
     RowBox[{"1", "|", "1"}], ")"}], "2"], "Subsection"], 
  TraditionalForm]], \
"Subsection",ExpressionUUID->"70419e23-a87a-4e97-9ad9-92840f2fdffa"]], \
"Subsection",
 CellChangeTimes->{
  3.8254405365895777`*^9},ExpressionUUID->"8d41d35c-ee1d-4a9d-aaf5-\
e235e0030522"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Action", " ", "of", " ", "\[ScriptCapitalB]1", " ", "on", " ", "a", " ", 
     "generic", " ", "N"}], "=", 
    RowBox[{"2", " ", "reference", " ", "state"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"\[ScriptCapitalB]1", "[", "q", "]"}], "[", "#", "]"}], 
         RowBox[{"norm", "[", 
          RowBox[{
           RowBox[{"{", "q", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]], "&"}], "@", 
       TemplateBox[{
         RowBox[{
           RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
           RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
        "Ket"]}], "/.", "sRule"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xm", "[", "q", "]"}], "\[Rule]", "y"}], "}"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[Eta]", "[", "p1", "]"}], 
       RowBox[{"y", "-", 
        RowBox[{"xp", "[", "p1", "]"}]}]], 
      TemplateBox[{
        RowBox[{
          RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
          RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
       "Ket"]}], "+", 
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]]], 
      FractionBox[
       RowBox[{"y", "-", 
        RowBox[{"xm", "[", "p1", "]"}]}], 
       RowBox[{"y", "-", 
        RowBox[{"xp", "[", "p1", "]"}]}]], 
      FractionBox[
       RowBox[{"\[Eta]", "[", "p2", "]"}], 
       RowBox[{"y", "-", 
        RowBox[{"xp", "[", "p2", "]"}]}]], 
      TemplateBox[{
        RowBox[{
          RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
          RowBox[{"\[Psi]", "[", "p2", "]"}]}]},
       "Ket"]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%", "\[Equal]", "%"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.824549955537675*^9, 3.824550004986064*^9}, {
  3.824550049392777*^9, 3.824550068465613*^9}, {3.824550126933559*^9, 
  3.824550148806685*^9}, {3.824550325850556*^9, 3.824550332191244*^9}, {
  3.824551047849372*^9, 3.824551048794531*^9}, {3.8245514382313423`*^9, 
  3.824551451143105*^9}, {3.824553657197989*^9, 3.824553664249961*^9}, {
  3.8245553966183558`*^9, 3.824555412996955*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"0d88cebd-5602-4360-a37f-be2fb7bc701a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xm", "[", "p1", "]"}]}], ")"}], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{3.825449588461668*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"a75f35bd-cece-4d56-862d-9f5c36380ed9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xm", "[", "p1", "]"}]}], ")"}], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.824549948884782*^9, 3.824550020491743*^9}, {
   3.824550064922031*^9, 3.824550069307262*^9}, 3.824550149608725*^9, 
   3.824550332554207*^9, 3.824551451790456*^9, {3.824553658327829*^9, 
   3.824553664618898*^9}, 3.824555233702898*^9, 3.82455541364189*^9, 
   3.825433190872841*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"6d64d469-5f99-439c-943d-298ee67ecbb0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.824549948884782*^9, 3.824550020491743*^9}, {
   3.824550064922031*^9, 3.824550069307262*^9}, 3.824550149608725*^9, 
   3.824550332554207*^9, 3.824551451790456*^9, {3.824553658327829*^9, 
   3.824553664618898*^9}, 3.824555233702898*^9, 3.82455541364189*^9, 
   3.82543319087668*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"8be40444-f44d-4174-8a2b-c40cb851a6f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"As", " ", "y"}], "\[Rule]", 
    RowBox[{
    "\[Infinity]", " ", "the", " ", "\[ScriptCapitalB]1", " ", "operator", 
     " ", "goes", " ", "to", " ", "the", " ", "supercharge", " ", 
     SubscriptBox["Q", "L"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[ScriptCapitalB]1", "[", "q", "]"}], "[", "#", "]"}], 
           RowBox[{"norm", "[", 
            RowBox[{
             RowBox[{"{", "q", "}"}], ",", 
             RowBox[{"{", "}"}]}], "]"}]], "&"}], "@", 
         TemplateBox[{
           RowBox[{
             RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
             RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
          "Ket"]}], "/.", "sRule"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"xm", "[", "q", "]"}], "\[Rule]", "y"}], "}"}]}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "&"}]}],
     "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "y"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]", "[", "p1", "]"}], 
        TemplateBox[{
          RowBox[{
            RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
            RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
         "Ket"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"xp", "[", "p1", "]"}], 
           RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
         RowBox[{"1", "/", "2"}]], 
        RowBox[{"\[Eta]", "[", "p2", "]"}], 
        TemplateBox[{
          RowBox[{
            RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
            RowBox[{"\[Psi]", "[", "p2", "]"}]}]},
         "Ket"]}]}], ")"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", "y"], 
    RowBox[{"QL", "@", 
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
      "Ket"]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%%", "\[Equal]", "%%", "==", "%"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.824549509975247*^9, 3.824549547018223*^9}, {
   3.824549698230205*^9, 3.824549804010887*^9}, {3.824549882404718*^9, 
   3.824549939577713*^9}, {3.824550009472637*^9, 3.824550016006755*^9}, {
   3.824550158772933*^9, 3.824550209581603*^9}, 3.824550337317492*^9, {
   3.82455145591199*^9, 3.824551467663356*^9}, {3.824552723842358*^9, 
   3.824552759772139*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"27f77d31-f45a-43b5-87bd-2c179fa49a26"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]]}]], "Output",
 CellChangeTimes->{{3.824549522977207*^9, 3.8245495471053133`*^9}, {
   3.8245497170723133`*^9, 3.824549804513425*^9}, {3.8245498790107613`*^9, 
   3.8245499397294903`*^9}, 3.824550017115335*^9, 3.824550339248011*^9, 
   3.8245514684019947`*^9, {3.82455273400918*^9, 3.824552760880439*^9}, 
   3.824555233854377*^9, 3.8254331946387777`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"cab06ca1-39b6-4711-b6a2-430afe878086"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]]}]], "Output",
 CellChangeTimes->{{3.824549522977207*^9, 3.8245495471053133`*^9}, {
   3.8245497170723133`*^9, 3.824549804513425*^9}, {3.8245498790107613`*^9, 
   3.8245499397294903`*^9}, 3.824550017115335*^9, 3.824550339248011*^9, 
   3.8245514684019947`*^9, {3.82455273400918*^9, 3.824552760880439*^9}, 
   3.824555233854377*^9, 3.825433194660233*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"796405e5-7630-49eb-a8db-000f67bd3ca5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox[
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
      "Ket"], " ", 
     SqrtBox[
      RowBox[{"\[ImaginaryI]", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xm", "[", "p1", "]"}], "-", 
         RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    SqrtBox["2"]], "+", 
   FractionBox[
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "p2", "]"}]}]},
      "Ket"], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]]], " ", 
     SqrtBox[
      RowBox[{"\[ImaginaryI]", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xm", "[", "p2", "]"}], "-", 
         RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p2", "]"}], 
        RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    SqrtBox["2"]]}], "y"]], "Output",
 CellChangeTimes->{{3.824549522977207*^9, 3.8245495471053133`*^9}, {
   3.8245497170723133`*^9, 3.824549804513425*^9}, {3.8245498790107613`*^9, 
   3.8245499397294903`*^9}, 3.824550017115335*^9, 3.824550339248011*^9, 
   3.8245514684019947`*^9, {3.82455273400918*^9, 3.824552760880439*^9}, 
   3.824555233854377*^9, 3.825433194667268*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"cce2a532-6ff7-4d26-92b0-9e8511e5185f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.824549522977207*^9, 3.8245495471053133`*^9}, {
   3.8245497170723133`*^9, 3.824549804513425*^9}, {3.8245498790107613`*^9, 
   3.8245499397294903`*^9}, 3.824550017115335*^9, 3.824550339248011*^9, 
   3.8245514684019947`*^9, {3.82455273400918*^9, 3.824552760880439*^9}, 
   3.824555233854377*^9, 3.825433194752643*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"8d5c92b8-925c-4fbb-9d98-b993954418e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"As", " ", "y"}], "\[Rule]", 
    RowBox[{
    "0", " ", "the", " ", "\[ScriptCapitalB]1", " ", "operator", " ", "goes", 
     " ", "to", " ", "the", " ", "supercharge", " ", 
     SubscriptBox["S", "R"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[ScriptCapitalB]1", "[", "q", "]"}], "[", "#", "]"}], 
           RowBox[{"norm", "[", 
            RowBox[{
             RowBox[{"{", "q", "}"}], ",", 
             RowBox[{"{", "}"}]}], "]"}]], "&"}], "@", 
         TemplateBox[{
           RowBox[{
             RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
             RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
          "Ket"]}], "/.", "sRule"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"xm", "[", "q", "]"}], "\[Rule]", "y"}], "}"}]}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Eta]", "[", "p1", "]"}], 
       RowBox[{"xp", "[", "p1", "]"}]]}], 
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
      "Ket"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]], 
     FractionBox[
      RowBox[{"\[Eta]", "[", "p2", "]"}], 
      RowBox[{"xp", "[", "p2", "]"}]], 
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "p2", "]"}]}]},
      "Ket"]}]}], "\[IndentingNewLine]", 
   RowBox[{"SR", "@", 
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
     "Ket"]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"%%%", "\[Equal]", "%%", "\[Equal]", "%"}]}]}]], "Input",
 CellChangeTimes->{{3.824550083418755*^9, 3.824550121124833*^9}, {
  3.82455020080779*^9, 3.8245502150777407`*^9}, {3.824550341273449*^9, 
  3.8245503425119553`*^9}, {3.824551478817089*^9, 3.824551491759286*^9}, {
  3.824553668660922*^9, 3.824553685732126*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"1e289a39-e69b-4df2-a017-f41d7be771a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
      "Ket"], " ", 
     SqrtBox[
      RowBox[{"\[ImaginaryI]", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xm", "[", "p1", "]"}], "-", 
         RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"xp", "[", "p1", "]"}]}]]}], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    RowBox[{"xp", "[", "p2", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.824550085732523*^9, {3.8245501158115187`*^9, 3.8245501214759197`*^9}, 
   3.8245502155643997`*^9, 3.824550343204558*^9, {3.824551487610392*^9, 
   3.824551491907419*^9}, {3.8245536768344*^9, 3.824553686142687*^9}, 
   3.824555234126684*^9, 3.825433198667955*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"dd68fed9-e73b-4b40-ad7c-f8167c5944bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
      "Ket"], " ", 
     SqrtBox[
      RowBox[{"\[ImaginaryI]", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xm", "[", "p1", "]"}], "-", 
         RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"xp", "[", "p1", "]"}]}]]}], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    RowBox[{"xp", "[", "p2", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.824550085732523*^9, {3.8245501158115187`*^9, 3.8245501214759197`*^9}, 
   3.8245502155643997`*^9, 3.824550343204558*^9, {3.824551487610392*^9, 
   3.824551491907419*^9}, {3.8245536768344*^9, 3.824553686142687*^9}, 
   3.824555234126684*^9, 3.8254331986930637`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"4589fa13-e7f1-4a45-96bd-585c0c3bbabe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Psi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Phi]", "[", "p2", "]"}]}]},
      "Ket"], " ", 
     SqrtBox[
      RowBox[{"\[ImaginaryI]", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xm", "[", "p1", "]"}], "-", 
         RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"xp", "[", "p1", "]"}]}]]}], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Phi]", "[", "p1", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    RowBox[{"xp", "[", "p2", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.824550085732523*^9, {3.8245501158115187`*^9, 3.8245501214759197`*^9}, 
   3.8245502155643997`*^9, 3.824550343204558*^9, {3.824551487610392*^9, 
   3.824551491907419*^9}, {3.8245536768344*^9, 3.824553686142687*^9}, 
   3.824555234126684*^9, 3.825433198701192*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"ba9dd703-469c-47b5-8c07-892d953606e3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.824550085732523*^9, {3.8245501158115187`*^9, 3.8245501214759197`*^9}, 
   3.8245502155643997`*^9, 3.824550343204558*^9, {3.824551487610392*^9, 
   3.824551491907419*^9}, {3.8245536768344*^9, 3.824553686142687*^9}, 
   3.824555234126684*^9, 3.8254331987051573`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"ed9f2058-1f47-42a7-951d-4c28ec7f29ba"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   RowBox[{"psu", "(", 
    RowBox[{"1", "|", "1"}], ")"}], "4"], 
  TraditionalForm]], \
"Subsection",ExpressionUUID->"c04739f8-b132-4a2b-91d4-63abcc2f9b12"]], \
"Subsection",
 CellChangeTimes->{{3.8245503741643*^9, 
  3.8245503773442593`*^9}},ExpressionUUID->"a76e0996-5ee8-4a7a-b3cd-\
58f8ebebe377"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Action", " ", "of", " ", "\[ScriptCapitalB]1", " ", "on", " ", "a", " ", 
     "generic", " ", "N"}], "=", 
    RowBox[{"2", " ", "reference", " ", "state"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"\[ScriptCapitalB]1", "[", "q", "]"}], "[", "#", "]"}], 
         RowBox[{"norm", "[", 
          RowBox[{
           RowBox[{"{", "q", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]], "&"}], "@", 
       TemplateBox[{
         RowBox[{
           RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
           RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
        "Ket"]}], "/.", "sRule"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xm", "[", "q", "]"}], "\[Rule]", "y"}], "}"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[Eta]", "[", "p1", "]"}], 
       RowBox[{"y", "-", 
        RowBox[{"xp", "[", "p1", "]"}]}]], 
      TemplateBox[{
        RowBox[{
          RowBox[{
            RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
          RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
       "Ket"]}], "-", 
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]]], 
      FractionBox[
       RowBox[{"y", "-", 
        RowBox[{"xm", "[", "p1", "]"}]}], 
       RowBox[{"y", "-", 
        RowBox[{"xp", "[", "p1", "]"}]}]], 
      FractionBox[
       RowBox[{"\[Eta]", "[", "p2", "]"}], 
       RowBox[{"y", "-", 
        RowBox[{"xp", "[", "p2", "]"}]}]], 
      TemplateBox[{
        RowBox[{
          RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
          RowBox[{
            RowBox[{"T", "[", "1", "]"}], "[", "p2", "]"}]}]},
       "Ket"]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"%%", "\[Equal]", "%"}]}]}]], "Input",
 CellChangeTimes->{{3.8245502494778852`*^9, 3.824550272253632*^9}, {
  3.8245503977797003`*^9, 3.824550408758746*^9}, {3.82455100167437*^9, 
  3.824551002313696*^9}, {3.824551041649541*^9, 3.824551042585655*^9}, {
  3.8245512223969107`*^9, 3.824551236123281*^9}, {3.824553832644581*^9, 
  3.824553840631544*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"3c183eb9-30a5-40da-8c90-27f40766cca7"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
        RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "y"}], "+", 
      RowBox[{"xm", "[", "p1", "]"}]}], ")"}], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.824550262607463*^9, 3.824550272503586*^9}, {
   3.824550381478887*^9, 3.82455040906629*^9}, 3.8245510029922132`*^9, 
   3.8245512369941072`*^9, 3.824553841081985*^9, 3.824555234337084*^9, 
   3.825433202868552*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"d467bc4b-a2ec-4e4f-b49e-70c0f49aa440"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
        RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "y"}], "+", 
      RowBox[{"xm", "[", "p1", "]"}]}], ")"}], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.824550262607463*^9, 3.824550272503586*^9}, {
   3.824550381478887*^9, 3.82455040906629*^9}, 3.8245510029922132`*^9, 
   3.8245512369941072`*^9, 3.824553841081985*^9, 3.824555234337084*^9, 
   3.82543320289081*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"87e2ff3b-6617-4111-8c33-89b2cafec8e5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.824550262607463*^9, 3.824550272503586*^9}, {
   3.824550381478887*^9, 3.82455040906629*^9}, 3.8245510029922132`*^9, 
   3.8245512369941072`*^9, 3.824553841081985*^9, 3.824555234337084*^9, 
   3.825433202895006*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"5eb9a2cf-b1b6-4e5d-b007-236b0b30f393"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"As", " ", "y"}], "\[Rule]", 
    RowBox[{
    "\[Infinity]", " ", "the", " ", "\[ScriptCapitalB]1", " ", "operator", 
     " ", "goes", " ", "to", " ", "the", " ", "supercharge", " ", 
     SuperscriptBox[
      SubscriptBox["Q", "L"], "1"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[ScriptCapitalB]1", "[", "q", "]"}], "[", "#", "]"}], 
           RowBox[{"norm", "[", 
            RowBox[{
             RowBox[{"{", "q", "}"}], ",", 
             RowBox[{"{", "}"}]}], "]"}]], "&"}], "@", 
         TemplateBox[{
           RowBox[{
             RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
             RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
          "Ket"]}], "/.", "sRule"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"xm", "[", "q", "]"}], "\[Rule]", "y"}], "}"}]}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "&"}]}],
     "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "y"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]", "[", "p1", "]"}], 
        TemplateBox[{
          RowBox[{
            RowBox[{
              RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
            RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
         "Ket"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"xp", "[", "p1", "]"}], 
           RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
         RowBox[{"1", "/", "2"}]], 
        RowBox[{"\[Eta]", "[", "p2", "]"}], 
        TemplateBox[{
          RowBox[{
            RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
            RowBox[{
              RowBox[{"T", "[", "1", "]"}], "[", "p2", "]"}]}]},
         "Ket"]}]}], ")"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "y"], 
     RowBox[{"QL1", "@", 
      TemplateBox[{
        RowBox[{
          RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
          RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
       "Ket"]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%%", "\[Equal]", "%%", "\[Equal]", "%"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.8245504179030437`*^9, 3.82455044427299*^9}, {
  3.824551246604785*^9, 3.8245512799325323`*^9}, {3.824553845032593*^9, 
  3.824553871778719*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"e14a3897-00de-4126-943b-ded382ba7f1b"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
        RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]]}]], "Output",
 CellChangeTimes->{
  3.824550431194875*^9, {3.824551262001368*^9, 3.824551280372098*^9}, {
   3.824553846320978*^9, 3.824553872310399*^9}, 3.824555234513597*^9, 
   3.825433206059723*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"33279286-ce17-4ddb-b092-bf2da6eb8a6c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
        RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]]}]], "Output",
 CellChangeTimes->{
  3.824550431194875*^9, {3.824551262001368*^9, 3.824551280372098*^9}, {
   3.824553846320978*^9, 3.824553872310399*^9}, 3.824555234513597*^9, 
   3.825433206080533*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"8ebb28ff-fdb9-4e42-9be9-246018a567bd"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
        RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]]}]], "Output",
 CellChangeTimes->{
  3.824550431194875*^9, {3.824551262001368*^9, 3.824551280372098*^9}, {
   3.824553846320978*^9, 3.824553872310399*^9}, 3.824555234513597*^9, 
   3.8254332061053867`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"0107af71-916e-4e55-ba19-4a185c0d5de9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.824550431194875*^9, {3.824551262001368*^9, 3.824551280372098*^9}, {
   3.824553846320978*^9, 3.824553872310399*^9}, 3.824555234513597*^9, 
   3.8254332061090593`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"8587bdf4-cf4f-41f5-99dd-fc207d5aaccf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"As", " ", "y"}], "\[Rule]", 
    RowBox[{
    "0", " ", "the", " ", "\[ScriptCapitalB]1", " ", "operator", " ", "goes", 
     " ", "to", " ", "the", " ", "supercharge", " ", 
     SuperscriptBox[
      SubscriptBox["S", "R"], "1"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[ScriptCapitalB]1", "[", "q", "]"}], "[", "#", "]"}], 
           RowBox[{"norm", "[", 
            RowBox[{
             RowBox[{"{", "q", "}"}], ",", 
             RowBox[{"{", "}"}]}], "]"}]], "&"}], "@", 
         TemplateBox[{
           RowBox[{
             RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
             RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
          "Ket"]}], "/.", "sRule"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"xm", "[", "q", "]"}], "\[Rule]", "y"}], "}"}]}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Eta]", "[", "p1", "]"}], 
         RowBox[{"xp", "[", "p1", "]"}]]}], 
       TemplateBox[{
         RowBox[{
           RowBox[{
             RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
           RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
        "Ket"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"xp", "[", "p1", "]"}], 
          RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       FractionBox[
        RowBox[{"\[Eta]", "[", "p2", "]"}], 
        RowBox[{"xp", "[", "p2", "]"}]], 
       TemplateBox[{
         RowBox[{
           RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
           RowBox[{
             RowBox[{"T", "[", "1", "]"}], "[", "p2", "]"}]}]},
        "Ket"]}]}], ")"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SR1", "@", 
     TemplateBox[{
       RowBox[{
         RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
         RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
      "Ket"]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%%", "\[Equal]", "%%", "\[Equal]", "%"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.824550512849872*^9, 3.8245506286691113`*^9}, {
  3.824550691439505*^9, 3.8245507167219677`*^9}, {3.824551265812767*^9, 
  3.82455127585225*^9}, {3.8245538809475*^9, 3.824553893271845*^9}, {
  3.8245544260759287`*^9, 3.8245544263861*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"7c883ead-0e60-405a-8fda-7af314e9b382"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{
           RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
         RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
      "Ket"], " ", 
     SqrtBox[
      RowBox[{"\[ImaginaryI]", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xm", "[", "p1", "]"}], "-", 
         RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"xp", "[", "p1", "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    RowBox[{"xp", "[", "p2", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.824550539718383*^9, 3.824550628780798*^9}, {
   3.824550676283845*^9, 3.824550717483564*^9}, 3.824551276725987*^9, {
   3.824553885477981*^9, 3.8245538934893703`*^9}, 3.82455442654935*^9, 
   3.824555234786882*^9, 3.825433209589115*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"eee706d7-3dd2-48c2-8b2c-84d78d9e6f45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{
           RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
         RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
      "Ket"], " ", 
     SqrtBox[
      RowBox[{"\[ImaginaryI]", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xm", "[", "p1", "]"}], "-", 
         RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"xp", "[", "p1", "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    RowBox[{"xp", "[", "p2", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.824550539718383*^9, 3.824550628780798*^9}, {
   3.824550676283845*^9, 3.824550717483564*^9}, 3.824551276725987*^9, {
   3.824553885477981*^9, 3.8245538934893703`*^9}, 3.82455442654935*^9, 
   3.824555234786882*^9, 3.825433209610176*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"97a51fac-59be-49d0-9e6f-d9100e205105"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{
           RowBox[{"T", "[", "1", "]"}], "[", "p1", "]"}], ",", 
         RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
      "Ket"], " ", 
     SqrtBox[
      RowBox[{"\[ImaginaryI]", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xm", "[", "p1", "]"}], "-", 
         RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"xp", "[", "p1", "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    RowBox[{"xp", "[", "p2", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.824550539718383*^9, 3.824550628780798*^9}, {
   3.824550676283845*^9, 3.824550717483564*^9}, 3.824551276725987*^9, {
   3.824553885477981*^9, 3.8245538934893703`*^9}, 3.82455442654935*^9, 
   3.824555234786882*^9, 3.8254332096187143`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"072378eb-8397-49f5-acdc-6be8ee340915"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.824550539718383*^9, 3.824550628780798*^9}, {
   3.824550676283845*^9, 3.824550717483564*^9}, 3.824551276725987*^9, {
   3.824553885477981*^9, 3.8245538934893703`*^9}, 3.82455442654935*^9, 
   3.824555234786882*^9, 3.825433209623789*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"32108cbf-18ed-4c74-a835-8f1ec0231d44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"As", " ", 
     RowBox[{"xm", "[", "q", "]"}]}], "\[Rule]", 
    RowBox[{
    "\[Infinity]", " ", "the", " ", "\[ScriptCapitalB]3", " ", "operator", 
     " ", "goes", " ", "to", " ", "the", " ", "supercharge", " ", 
     SuperscriptBox[
      SubscriptBox["Q", "L"], "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[ScriptCapitalB]3", "[", "q", "]"}], "[", "#", "]"}], 
           RowBox[{"norm", "[", 
            RowBox[{
             RowBox[{"{", "q", "}"}], ",", 
             RowBox[{"{", "}"}]}], "]"}]], "&"}], "@", 
         TemplateBox[{
           RowBox[{
             RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
             RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
          "Ket"]}], "/.", "sRule"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"xm", "[", "q", "]"}], "\[Rule]", "y"}], "}"}]}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "&"}]}],
     "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "y"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]", "[", "p1", "]"}], 
        TemplateBox[{
          RowBox[{
            RowBox[{
              RowBox[{"T", "[", "2", "]"}], "[", "p1", "]"}], ",", 
            RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
         "Ket"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"xp", "[", "p1", "]"}], 
           RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
         RowBox[{"1", "/", "2"}]], 
        RowBox[{"\[Eta]", "[", "p2", "]"}], 
        TemplateBox[{
          RowBox[{
            RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
            RowBox[{
              RowBox[{"T", "[", "2", "]"}], "[", "p2", "]"}]}]},
         "Ket"]}]}], ")"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "y"]}], 
     RowBox[{"QL2", "@", 
      TemplateBox[{
        RowBox[{
          RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
          RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
       "Ket"]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%%", "\[Equal]", "%%", "\[Equal]", "%"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.824550456481102*^9, 3.8245505031136103`*^9}, {
  3.824551285316022*^9, 3.8245512963960657`*^9}, {3.8245544371670923`*^9, 
  3.824554448980488*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"2288a371-62a3-44ab-a5b0-5d8046105ab2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{
           RowBox[{"T", "[", "2", "]"}], "[", "p1", "]"}], ",", 
         RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
      "Ket"], " ", 
     SqrtBox[
      RowBox[{"\[ImaginaryI]", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xm", "[", "p1", "]"}], "-", 
         RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{
     SqrtBox["2"], " ", "y"}]]}], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "2", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]]}]], "Output",
 CellChangeTimes->{{3.824550463230164*^9, 3.824550475758768*^9}, {
   3.824551287859372*^9, 3.8245512968153267`*^9}, {3.8245544406988287`*^9, 
   3.824554449241548*^9}, 3.824555234991185*^9, 3.825433213510675*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"617d87bb-0912-4ef2-acb1-0f216bb226e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{
           RowBox[{"T", "[", "2", "]"}], "[", "p1", "]"}], ",", 
         RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
      "Ket"], " ", 
     SqrtBox[
      RowBox[{"\[ImaginaryI]", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xm", "[", "p1", "]"}], "-", 
         RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{
     SqrtBox["2"], " ", "y"}]]}], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "2", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]]}]], "Output",
 CellChangeTimes->{{3.824550463230164*^9, 3.824550475758768*^9}, {
   3.824551287859372*^9, 3.8245512968153267`*^9}, {3.8245544406988287`*^9, 
   3.824554449241548*^9}, 3.824555234991185*^9, 3.8254332135373993`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"823e69e2-e323-44ae-a726-db5c84512a4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{
           RowBox[{"T", "[", "2", "]"}], "[", "p1", "]"}], ",", 
         RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
      "Ket"], " ", 
     SqrtBox[
      RowBox[{"\[ImaginaryI]", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xm", "[", "p1", "]"}], "-", 
         RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"xp", "[", "p1", "]"}], 
        RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{
     SqrtBox["2"], " ", "y"}]]}], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "2", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "y"}]]}]], "Output",
 CellChangeTimes->{{3.824550463230164*^9, 3.824550475758768*^9}, {
   3.824551287859372*^9, 3.8245512968153267`*^9}, {3.8245544406988287`*^9, 
   3.824554449241548*^9}, 3.824555234991185*^9, 3.8254332135465403`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"ad14ff1b-6bbb-49f1-8eea-4f588e4c1841"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.824550463230164*^9, 3.824550475758768*^9}, {
   3.824551287859372*^9, 3.8245512968153267`*^9}, {3.8245544406988287`*^9, 
   3.824554449241548*^9}, 3.824555234991185*^9, 3.82543321355051*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"325bc78b-ae32-4ab7-b3a2-e3e8e00283a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"As", " ", 
     RowBox[{"xm", "[", "q", "]"}]}], "\[Rule]", 
    RowBox[{
    "0", " ", "the", " ", "\[ScriptCapitalB]3", " ", "operator", " ", "goes", 
     " ", "to", " ", "the", " ", "supercharge", " ", 
     SuperscriptBox[
      SubscriptBox["S", "R"], "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[ScriptCapitalB]3", "[", "q", "]"}], "[", "#", "]"}], 
           RowBox[{"norm", "[", 
            RowBox[{
             RowBox[{"{", "q", "}"}], ",", 
             RowBox[{"{", "}"}]}], "]"}]], "&"}], "@", 
         TemplateBox[{
           RowBox[{
             RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
             RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
          "Ket"]}], "/.", "sRule"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"xm", "[", "q", "]"}], "\[Rule]", "y"}], "}"}]}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Eta]", "[", "p1", "]"}], 
        RowBox[{"xp", "[", "p1", "]"}]], 
       TemplateBox[{
         RowBox[{
           RowBox[{
             RowBox[{"T", "[", "2", "]"}], "[", "p1", "]"}], ",", 
           RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
        "Ket"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"xp", "[", "p1", "]"}], 
          RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       FractionBox[
        RowBox[{"\[Eta]", "[", "p2", "]"}], 
        RowBox[{"xp", "[", "p2", "]"}]], 
       TemplateBox[{
         RowBox[{
           RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
           RowBox[{
             RowBox[{"T", "[", "2", "]"}], "[", "p2", "]"}]}]},
        "Ket"]}]}], ")"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"SR2", "@", 
      TemplateBox[{
        RowBox[{
          RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
          RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
       "Ket"]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "_Ket", ",", "Simplify"}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%%", "\[Equal]", "%%", "\[Equal]", "%"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.824550731255096*^9, 3.824550829959857*^9}, {
  3.824551302327652*^9, 3.824551306213759*^9}, {3.824554453584015*^9, 
  3.824554463740768*^9}, {3.824555504567596*^9, 3.824555504869482*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"6d8af0e1-4c6a-48bf-a78a-9753f4c2df22"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{
          RowBox[{"T", "[", "2", "]"}], "[", "p1", "]"}], ",", 
        RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"xp", "[", "p1", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "2", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    RowBox[{"xp", "[", "p2", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.82455072867048*^9, 3.824550830450386*^9}, 
   3.824551306619092*^9, {3.824554458352516*^9, 3.824554464045774*^9}, 
   3.8245552351937237`*^9, 3.825433218611898*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"95c6eb2f-3c54-4734-afc1-b58f6f2634c6"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{
          RowBox[{"T", "[", "2", "]"}], "[", "p1", "]"}], ",", 
        RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"xp", "[", "p1", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "2", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    RowBox[{"xp", "[", "p2", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.82455072867048*^9, 3.824550830450386*^9}, 
   3.824551306619092*^9, {3.824554458352516*^9, 3.824554464045774*^9}, 
   3.8245552351937237`*^9, 3.825433218632079*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"7a0dc9ff-2e14-4b3f-a987-dc7b8a673867"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{
          RowBox[{"T", "[", "2", "]"}], "[", "p1", "]"}], ",", 
        RowBox[{"\[Chi]", "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p1", "]"}], "-", 
        RowBox[{"xp", "[", "p1", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p1", "]"}], 
       RowBox[{"xm", "[", "p1", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"xp", "[", "p1", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{
        RowBox[{"\[Chi]", "[", "p1", "]"}], ",", 
        RowBox[{
          RowBox[{"T", "[", "2", "]"}], "[", "p2", "]"}]}]},
     "Ket"], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xm", "[", "p2", "]"}], "-", 
        RowBox[{"xp", "[", "p2", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"xp", "[", "p2", "]"}], 
       RowBox[{"xm", "[", "p2", "]"}]], ")"}], 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"xp", "[", "p1", "]"}], 
      RowBox[{"xm", "[", "p1", "]"}]]], " ", 
    RowBox[{"xp", "[", "p2", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.82455072867048*^9, 3.824550830450386*^9}, 
   3.824551306619092*^9, {3.824554458352516*^9, 3.824554464045774*^9}, 
   3.8245552351937237`*^9, 3.82543321864016*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"6c9eee44-407d-40f5-99fe-82fc793658cc"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.82455072867048*^9, 3.824550830450386*^9}, 
   3.824551306619092*^9, {3.824554458352516*^9, 3.824554464045774*^9}, 
   3.8245552351937237`*^9, 3.825433218644792*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"51e0bcc4-6a21-4aee-bfbd-49d11f6cd7aa"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bethe equations", "Section",
 CellChangeTimes->{{3.824583480236437*^9, 
  3.824583482729225*^9}},ExpressionUUID->"5aa8ab65-3ea0-4228-8b6f-\
08f79701cbca"],

Cell["\<\
Defining three functions \
\[OpenCurlyDoubleQuote]eq[L]\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]lmrule[L]\[CloseCurlyDoubleQuote], and \
\[OpenCurlyDoubleQuote]betheroots[]\[CloseCurlyDoubleQuote] so as to allow \
solving for the Bethe roots for level-matched momenta. Note, the function \
\[OpenCurlyDoubleQuote]eq[L]\[CloseCurlyDoubleQuote] is slightly modified \
w.r.t  the auxiliary Bethe eq. 3.39 of the paper. The two system of equations \
are equivalent for level-matched momenta- so we are not gaining or losing \
solutions. We need to include the root at infinity by hand, since Mathematica \
is not able to  give such roots to polynomial equations.\
\>", "Text",
 CellChangeTimes->{{3.8261717774480762`*^9, 3.826171870201483*^9}, {
  3.826172243475711*^9, 3.8261723487017*^9}, {3.826172541032381*^9, 
  3.826172738549026*^9}},ExpressionUUID->"a793d7b8-50b1-4bb0-8cfa-\
3a4526f0df36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "[", "L_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"y", "-", 
        RowBox[{"xp", "[", 
         RowBox[{"p", "[", "j", "]"}], "]"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}], "-", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"xp", "[", 
        RowBox[{"p", "[", "j", "]"}], "]"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "\[Equal]", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"y", "-", 
        RowBox[{"xm", "[", 
         RowBox[{"p", "[", "j", "]"}], "]"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}], "-", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"xm", "[", 
        RowBox[{"p", "[", "j", "]"}], "]"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8245840135794086`*^9, 3.8245840536421633`*^9}, {
  3.824584094620945*^9, 3.824584127251206*^9}, {3.82458421573981*^9, 
  3.8245842477321987`*^9}, {3.824584284910697*^9, 3.824584302743272*^9}, {
  3.824586524780574*^9, 3.824586529527199*^9}, {3.824589497975523*^9, 
  3.824589504512515*^9}, {3.824590061811336*^9, 3.824590076809299*^9}, {
  3.824590582670783*^9, 3.824590588939477*^9}, {3.8259381998560667`*^9, 
  3.8259382296902122`*^9}, {3.826033974621952*^9, 3.8260340206902647`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"37b34eac-25fa-4618-a6a2-d85b8499d0ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lmrule", "[", "L_", "]"}], "=", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"xp", "[", 
       RowBox[{"p", "[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], "\[RuleDelayed]", 
    " ", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"xm", "[", 
       RowBox[{"p", "[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.825948607315686*^9, 3.825948637258277*^9}, {
   3.825951225132193*^9, 3.825951250731922*^9}, 3.825951302359784*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"9e7125ff-72c9-4aa1-a3fe-1cc4ecfbf46c"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "betheroots", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betheroots", "[", "L_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"L", "\[Equal]", "0"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"L", "\[Equal]", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"xp", "[", 
          RowBox[{"p", "[", "1", "]"}], "]"}], 
         RowBox[{"xm", "[", 
          RowBox[{"p", "[", "1", "]"}], "]"}]}], "]"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"y", "/.", 
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{"eq", "[", "L", "]"}], ",", "y"}], "]"}]}], "/.", 
            RowBox[{"lmrule", "[", "L", "]"}]}], "//", "PowerExpand"}], "//", 
          "Factor"}], ")"}], "~", "Join", "~", 
        RowBox[{"{", "\[Infinity]", "}"}]}], ")"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betheroots", "[", 
   RowBox[{"L_", ",", "M_"}], "]"}], ":=", 
  RowBox[{"Subsets", "[", 
   RowBox[{
    RowBox[{"betheroots", "[", "L", "]"}], ",", 
    RowBox[{"{", "M", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betheroots", "[", 
   RowBox[{"L_", ",", "N1_", ",", "N3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"betheroots", "[", 
         RowBox[{"L", ",", "N1"}], "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"betheroots", "[", 
         RowBox[{"L", ",", "N3"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"betheroots", "[", 
         RowBox[{"L", ",", "N1"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"betheroots", "[", 
         RowBox[{"L", ",", "N3"}], "]"}], "]"}]}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.82458443624504*^9, 3.824584453787232*^9}, {
   3.824586285235652*^9, 3.824586334241106*^9}, 3.824586375380199*^9, {
   3.824586538280233*^9, 3.82458654962635*^9}, {3.824586822007574*^9, 
   3.824586841561152*^9}, {3.824586958680139*^9, 3.824586970600359*^9}, 
   3.824587050290988*^9, {3.8245870983937883`*^9, 3.824587153668993*^9}, {
   3.824587886065667*^9, 3.8245879070025377`*^9}, {3.824587981009897*^9, 
   3.82458798237424*^9}, {3.8245885564238377`*^9, 3.82458855790661*^9}, {
   3.824588791539331*^9, 3.824588791823221*^9}, {3.824588884250738*^9, 
   3.824588894712707*^9}, 3.824588996412509*^9, {3.8245891635403137`*^9, 
   3.824589163775476*^9}, {3.824589239083407*^9, 3.824589312181861*^9}, {
   3.824589348456452*^9, 3.824589375978138*^9}, {3.824589436079905*^9, 
   3.82458944579458*^9}, {3.824589510062037*^9, 3.824589566466066*^9}, {
   3.8245896757846203`*^9, 3.824589685049018*^9}, {3.82458985817157*^9, 
   3.824589863300597*^9}, {3.824590456852345*^9, 3.824590469960596*^9}, {
   3.824590501376199*^9, 3.824590535016128*^9}, {3.824590624868011*^9, 
   3.8245906663405046`*^9}, {3.8245907108960648`*^9, 
   3.8245908214987087`*^9}, {3.824590961642844*^9, 3.8245910347989073`*^9}, {
   3.824591349106132*^9, 3.82459141783357*^9}, {3.824591565561584*^9, 
   3.824591604695264*^9}, {3.824591880794177*^9, 3.824591888648672*^9}, {
   3.8245919202673817`*^9, 3.8245919322752132`*^9}, {3.824591982773756*^9, 
   3.824591985919642*^9}, {3.824592217544244*^9, 3.824592222297771*^9}, {
   3.824592524711134*^9, 3.82459259308967*^9}, {3.824592683276194*^9, 
   3.824592735941525*^9}, 3.824592788562899*^9, {3.8245929654109*^9, 
   3.824592965819914*^9}, {3.824593655320622*^9, 3.8245936556252813`*^9}, 
   3.824804630201188*^9, {3.8248046655475607`*^9, 3.824804666946982*^9}, 
   3.8248047173194647`*^9, {3.825486791933717*^9, 3.8254868333333797`*^9}, 
   3.825487690146276*^9, {3.825487840686431*^9, 3.82548789548083*^9}, {
   3.825488267484913*^9, 3.8254882698667603`*^9}, {3.82548830174334*^9, 
   3.82548831618582*^9}, {3.825488360766633*^9, 3.8254883617068233`*^9}, {
   3.8254891451405153`*^9, 3.825489286403948*^9}, 3.825489717212775*^9, {
   3.825489853559846*^9, 3.825489916532428*^9}, 3.825490559164521*^9, {
   3.8254910738477182`*^9, 3.825491095257578*^9}, {3.82549117860079*^9, 
   3.825491245852319*^9}, {3.82549134100037*^9, 3.825491350342045*^9}, 
   3.825951614440949*^9, {3.8259516478323927`*^9, 3.825951666235227*^9}, {
   3.825951699324463*^9, 3.825951706299986*^9}, {3.825952140307555*^9, 
   3.825952142656136*^9}, {3.8259522585034447`*^9, 3.825952308630466*^9}, {
   3.825952348919112*^9, 3.825952384415609*^9}, {3.826035804417571*^9, 
   3.826035817725502*^9}, {3.8260360104351177`*^9, 3.826036025674293*^9}, {
   3.826036057452958*^9, 3.826036061054418*^9}, {3.8260363116248913`*^9, 
   3.8260363136248007`*^9}, {3.826037160355587*^9, 3.826037181865614*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"53dd4412-797c-4bce-be87-d162139b2b65"],

Cell[CellGroupData[{

Cell["Examples", "Subsection",
 CellChangeTimes->{{3.824593756067531*^9, 
  3.824593757509057*^9}},ExpressionUUID->"baa50d2f-4621-47a2-a59a-\
0703eac341ac"],

Cell[TextData[{
 "Here, we derive the Bethe roots  for the auxiliary Bethe equation for \
lengths ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "0"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "be8a4c14-b74a-41f7-bdda-ea6e624706c1"],
 "=0,1,2,3,4 that show up in the interface at the beginning of the notebook."
}], "Text",
 CellChangeTimes->{{3.826171548853181*^9, 3.826171644818614*^9}, {
  3.826171701270507*^9, 
  3.8261717682820063`*^9}},ExpressionUUID->"e6986fdd-08e9-472e-9990-\
e4d02d5c5a0f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"betheroots", "[", "0", "]"}], "\[IndentingNewLine]", 
 RowBox[{"betheroots", "[", "1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"betheroots", "[", "2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"betheroots", "[", "3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"betheroots", "[", "4", "]"}]}], "Input",
 CellChangeTimes->{{3.824593724377214*^9, 3.824593725124756*^9}, {
  3.825939170237241*^9, 3.825939178224059*^9}, {3.825951312197321*^9, 
  3.825951315702094*^9}, {3.825952149672245*^9, 3.825952153518705*^9}, {
  3.826033837543758*^9, 3.826033838207621*^9}, {3.826034073767701*^9, 
  3.826034087278647*^9}, {3.826035794971559*^9, 3.8260357951354847`*^9}, {
  3.8260361609708147`*^9, 3.8260361733085957`*^9}, {3.826036242327857*^9, 
  3.8260362790818644`*^9}, {3.82603724686648*^9, 3.826037283741764*^9}},
 CellLabel->
  "In[510]:=",ExpressionUUID->"c103bcdf-4337-4323-9e58-5a7a52ce9bcc"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.82459372710607*^9, {3.8259391727172327`*^9, 3.8259391786552134`*^9}, 
   3.825951316269496*^9, {3.825952150216728*^9, 3.825952153886282*^9}, {
   3.825952368301632*^9, 3.825952395863042*^9}, 3.825954125519787*^9, 
   3.8260339708982553`*^9, {3.8260340793116827`*^9, 3.826034116384164*^9}, 
   3.826035795536686*^9, 3.826036034597829*^9, 3.826036065696706*^9, {
   3.826036164076561*^9, 3.826036173772867*^9}, {3.8260362463397818`*^9, 
   3.826036279515061*^9}, 3.8260363217364283`*^9, {3.826037266441489*^9, 
   3.826037284572843*^9}},
 CellLabel->
  "Out[510]=",ExpressionUUID->"02ef0b3c-9b8a-4819-99d9-8fe684b32c9a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   SqrtBox[
    RowBox[{
     FormBox[
      TemplateBox[{"x", "1", "\"-\""},
       "Subsuperscript"],
      TraditionalForm], " ", 
     FormBox[
      TemplateBox[{"x", "1", "\"+\""},
       "Subsuperscript"],
      TraditionalForm]}]], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.82459372710607*^9, {3.8259391727172327`*^9, 3.8259391786552134`*^9}, 
   3.825951316269496*^9, {3.825952150216728*^9, 3.825952153886282*^9}, {
   3.825952368301632*^9, 3.825952395863042*^9}, 3.825954125519787*^9, 
   3.8260339708982553`*^9, {3.8260340793116827`*^9, 3.826034116384164*^9}, 
   3.826035795536686*^9, 3.826036034597829*^9, 3.826036065696706*^9, {
   3.826036164076561*^9, 3.826036173772867*^9}, {3.8260362463397818`*^9, 
   3.826036279515061*^9}, 3.8260363217364283`*^9, {3.826037266441489*^9, 
   3.826037284574128*^9}},
 CellLabel->
  "Out[511]=",ExpressionUUID->"6802c8f2-9954-45d8-85d5-a73d3d8935b9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0", ",", "\[Infinity]"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.82459372710607*^9, {3.8259391727172327`*^9, 3.8259391786552134`*^9}, 
   3.825951316269496*^9, {3.825952150216728*^9, 3.825952153886282*^9}, {
   3.825952368301632*^9, 3.825952395863042*^9}, 3.825954125519787*^9, 
   3.8260339708982553`*^9, {3.8260340793116827`*^9, 3.826034116384164*^9}, 
   3.826035795536686*^9, 3.826036034597829*^9, 3.826036065696706*^9, {
   3.826036164076561*^9, 3.826036173772867*^9}, {3.8260362463397818`*^9, 
   3.826036279515061*^9}, 3.8260363217364283`*^9, {3.826037266441489*^9, 
   3.826037284575585*^9}},
 CellLabel->
  "Out[512]=",ExpressionUUID->"7107c677-0bb0-4661-8e7c-e2273e36d220"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       FormBox[
        TemplateBox[{"x", "1", "\"-\""},
         "Subsuperscript"],
        TraditionalForm], " ", 
       FormBox[
        TemplateBox[{"x", "2", "\"-\""},
         "Subsuperscript"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        TemplateBox[{"x", "3", "\"-\""},
         "Subsuperscript"],
        TraditionalForm], " ", 
       FormBox[
        TemplateBox[{"x", "2", "\"-\""},
         "Subsuperscript"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        TemplateBox[{"x", "1", "\"-\""},
         "Subsuperscript"],
        TraditionalForm], " ", 
       FormBox[
        TemplateBox[{"x", "3", "\"-\""},
         "Subsuperscript"],
        TraditionalForm]}], "-", 
      RowBox[{
       FormBox[
        TemplateBox[{"x", "1", "\"+\""},
         "Subsuperscript"],
        TraditionalForm], " ", 
       FormBox[
        TemplateBox[{"x", "2", "\"+\""},
         "Subsuperscript"],
        TraditionalForm]}], "-", 
      RowBox[{
       FormBox[
        TemplateBox[{"x", "1", "\"+\""},
         "Subsuperscript"],
        TraditionalForm], " ", 
       FormBox[
        TemplateBox[{"x", "3", "\"+\""},
         "Subsuperscript"],
        TraditionalForm]}], "-", 
      RowBox[{
       FormBox[
        TemplateBox[{"x", "2", "\"+\""},
         "Subsuperscript"],
        TraditionalForm], " ", 
       FormBox[
        TemplateBox[{"x", "3", "\"+\""},
         "Subsuperscript"],
        TraditionalForm]}]}], 
     RowBox[{
      FormBox[
       TemplateBox[{"x", "1", "\"-\""},
        "Subsuperscript"],
       TraditionalForm], "+", 
      FormBox[
       TemplateBox[{"x", "2", "\"-\""},
        "Subsuperscript"],
       TraditionalForm], "+", 
      FormBox[
       TemplateBox[{"x", "3", "\"-\""},
        "Subsuperscript"],
       TraditionalForm], "-", 
      FormBox[
       TemplateBox[{"x", "1", "\"+\""},
        "Subsuperscript"],
       TraditionalForm], "-", 
      FormBox[
       TemplateBox[{"x", "2", "\"+\""},
        "Subsuperscript"],
       TraditionalForm], "-", 
      FormBox[
       TemplateBox[{"x", "3", "\"+\""},
        "Subsuperscript"],
       TraditionalForm]}]], ",", "0", ",", "\[Infinity]"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.82459372710607*^9, {3.8259391727172327`*^9, 3.8259391786552134`*^9}, 
   3.825951316269496*^9, {3.825952150216728*^9, 3.825952153886282*^9}, {
   3.825952368301632*^9, 3.825952395863042*^9}, 3.825954125519787*^9, 
   3.8260339708982553`*^9, {3.8260340793116827`*^9, 3.826034116384164*^9}, 
   3.826035795536686*^9, 3.826036034597829*^9, 3.826036065696706*^9, {
   3.826036164076561*^9, 3.826036173772867*^9}, {3.8260362463397818`*^9, 
   3.826036279515061*^9}, 3.8260363217364283`*^9, {3.826037266441489*^9, 
   3.826037284818075*^9}},
 CellLabel->
  "Out[513]=",ExpressionUUID->"b0a6f6a7-0575-478c-9479-7e880eb5ff0d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          TemplateBox[{"x", "1", "\"-\""},
           "Subsuperscript"],
          TraditionalForm], "+", 
         FormBox[
          TemplateBox[{"x", "2", "\"-\""},
           "Subsuperscript"],
          TraditionalForm], "+", 
         FormBox[
          TemplateBox[{"x", "3", "\"-\""},
           "Subsuperscript"],
          TraditionalForm], "+", 
         FormBox[
          TemplateBox[{"x", "4", "\"-\""},
           "Subsuperscript"],
          TraditionalForm], "-", 
         FormBox[
          TemplateBox[{"x", "1", "\"+\""},
           "Subsuperscript"],
          TraditionalForm], "-", 
         FormBox[
          TemplateBox[{"x", "2", "\"+\""},
           "Subsuperscript"],
          TraditionalForm], "-", 
         FormBox[
          TemplateBox[{"x", "3", "\"+\""},
           "Subsuperscript"],
          TraditionalForm], "-", 
         FormBox[
          TemplateBox[{"x", "4", "\"+\""},
           "Subsuperscript"],
          TraditionalForm]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FormBox[
                TemplateBox[{"x", "1", "\"-\""},
                 "Subsuperscript"],
                TraditionalForm]}], " ", 
              FormBox[
               TemplateBox[{"x", "2", "\"-\""},
                "Subsuperscript"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "3", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "2", "\"-\""},
                "Subsuperscript"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "4", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "2", "\"-\""},
                "Subsuperscript"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "1", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "3", "\"-\""},
                "Subsuperscript"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "1", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "4", "\"-\""},
                "Subsuperscript"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "3", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "4", "\"-\""},
                "Subsuperscript"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "1", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "2", "\"+\""},
                "Subsuperscript"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "1", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "3", "\"+\""},
                "Subsuperscript"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "2", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "3", "\"+\""},
                "Subsuperscript"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "1", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "4", "\"+\""},
                "Subsuperscript"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "2", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "4", "\"+\""},
                "Subsuperscript"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "3", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "4", "\"+\""},
                "Subsuperscript"],
               TraditionalForm]}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], "+", 
             FormBox[
              TemplateBox[{"x", "2", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], "+", 
             FormBox[
              TemplateBox[{"x", "3", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], "+", 
             FormBox[
              TemplateBox[{"x", "4", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], "-", 
             FormBox[
              TemplateBox[{"x", "1", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], "-", 
             FormBox[
              TemplateBox[{"x", "2", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], "-", 
             FormBox[
              TemplateBox[{"x", "3", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], "-", 
             FormBox[
              TemplateBox[{"x", "4", "\"+\""},
               "Subsuperscript"],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               TemplateBox[{"x", "1", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "2", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "3", "\"-\""},
                "Subsuperscript"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "1", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "4", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "3", "\"-\""},
                "Subsuperscript"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "2", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "4", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "3", "\"-\""},
                "Subsuperscript"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "1", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "2", "\"-\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "4", "\"-\""},
                "Subsuperscript"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "1", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "2", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "3", "\"+\""},
                "Subsuperscript"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "1", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "2", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "4", "\"+\""},
                "Subsuperscript"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "1", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "3", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "4", "\"+\""},
                "Subsuperscript"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               TemplateBox[{"x", "2", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "3", "\"+\""},
                "Subsuperscript"],
               TraditionalForm], " ", 
              FormBox[
               TemplateBox[{"x", "4", "\"+\""},
                "Subsuperscript"],
               TraditionalForm]}]}], ")"}]}]}]]}], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "2", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "3", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "2", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "4", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "2", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "3", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "4", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "3", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "4", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "2", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "3", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "2", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "3", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "4", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "2", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "4", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "3", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "4", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          TemplateBox[{"x", "1", "\"-\""},
           "Subsuperscript"],
          TraditionalForm], "+", 
         FormBox[
          TemplateBox[{"x", "2", "\"-\""},
           "Subsuperscript"],
          TraditionalForm], "+", 
         FormBox[
          TemplateBox[{"x", "3", "\"-\""},
           "Subsuperscript"],
          TraditionalForm], "+", 
         FormBox[
          TemplateBox[{"x", "4", "\"-\""},
           "Subsuperscript"],
          TraditionalForm], "-", 
         FormBox[
          TemplateBox[{"x", "1", "\"+\""},
           "Subsuperscript"],
          TraditionalForm], "-", 
         FormBox[
          TemplateBox[{"x", "2", "\"+\""},
           "Subsuperscript"],
          TraditionalForm], "-", 
         FormBox[
          TemplateBox[{"x", "3", "\"+\""},
           "Subsuperscript"],
          TraditionalForm], "-", 
         FormBox[
          TemplateBox[{"x", "4", "\"+\""},
           "Subsuperscript"],
          TraditionalForm]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FormBox[
               TemplateBox[{"x", "1", "\"-\""},
                "Subsuperscript"],
               TraditionalForm]}], " ", 
             FormBox[
              TemplateBox[{"x", "2", "\"-\""},
               "Subsuperscript"],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "3", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "2", "\"-\""},
               "Subsuperscript"],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "4", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "2", "\"-\""},
               "Subsuperscript"],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "3", "\"-\""},
               "Subsuperscript"],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "4", "\"-\""},
               "Subsuperscript"],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "3", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "4", "\"-\""},
               "Subsuperscript"],
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "2", "\"+\""},
               "Subsuperscript"],
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "3", "\"+\""},
               "Subsuperscript"],
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "2", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "3", "\"+\""},
               "Subsuperscript"],
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "4", "\"+\""},
               "Subsuperscript"],
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "2", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "4", "\"+\""},
               "Subsuperscript"],
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "3", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "4", "\"+\""},
               "Subsuperscript"],
              TraditionalForm]}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             TemplateBox[{"x", "1", "\"-\""},
              "Subsuperscript"],
             TraditionalForm], "+", 
            FormBox[
             TemplateBox[{"x", "2", "\"-\""},
              "Subsuperscript"],
             TraditionalForm], "+", 
            FormBox[
             TemplateBox[{"x", "3", "\"-\""},
              "Subsuperscript"],
             TraditionalForm], "+", 
            FormBox[
             TemplateBox[{"x", "4", "\"-\""},
              "Subsuperscript"],
             TraditionalForm], "-", 
            FormBox[
             TemplateBox[{"x", "1", "\"+\""},
              "Subsuperscript"],
             TraditionalForm], "-", 
            FormBox[
             TemplateBox[{"x", "2", "\"+\""},
              "Subsuperscript"],
             TraditionalForm], "-", 
            FormBox[
             TemplateBox[{"x", "3", "\"+\""},
              "Subsuperscript"],
             TraditionalForm], "-", 
            FormBox[
             TemplateBox[{"x", "4", "\"+\""},
              "Subsuperscript"],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "2", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "3", "\"-\""},
               "Subsuperscript"],
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "4", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "3", "\"-\""},
               "Subsuperscript"],
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "2", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "4", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "3", "\"-\""},
               "Subsuperscript"],
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "2", "\"-\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "4", "\"-\""},
               "Subsuperscript"],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "2", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "3", "\"+\""},
               "Subsuperscript"],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "2", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "4", "\"+\""},
               "Subsuperscript"],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "1", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "3", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "4", "\"+\""},
               "Subsuperscript"],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              TemplateBox[{"x", "2", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "3", "\"+\""},
               "Subsuperscript"],
              TraditionalForm], " ", 
             FormBox[
              TemplateBox[{"x", "4", "\"+\""},
               "Subsuperscript"],
              TraditionalForm]}]}], ")"}]}]}]], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "2", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "3", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "2", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "4", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "2", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "3", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "4", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "3", "\"-\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "4", "\"-\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "2", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "3", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "2", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "3", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "1", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "4", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "2", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "4", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         TemplateBox[{"x", "3", "\"+\""},
          "Subsuperscript"],
         TraditionalForm], " ", 
        FormBox[
         TemplateBox[{"x", "4", "\"+\""},
          "Subsuperscript"],
         TraditionalForm]}]}], ")"}]}], ",", "\[Infinity]"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.82459372710607*^9, {3.8259391727172327`*^9, 3.8259391786552134`*^9}, 
   3.825951316269496*^9, {3.825952150216728*^9, 3.825952153886282*^9}, {
   3.825952368301632*^9, 3.825952395863042*^9}, 3.825954125519787*^9, 
   3.8260339708982553`*^9, {3.8260340793116827`*^9, 3.826034116384164*^9}, 
   3.826035795536686*^9, 3.826036034597829*^9, 3.826036065696706*^9, {
   3.826036164076561*^9, 3.826036173772867*^9}, {3.8260362463397818`*^9, 
   3.826036279515061*^9}, 3.8260363217364283`*^9, {3.826037266441489*^9, 
   3.826037285355176*^9}},
 CellLabel->
  "Out[514]=",ExpressionUUID->"628220e6-3ae5-4620-a9f4-021d8c5a8d11"]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Interface", "Section",
 CellChangeTimes->{{3.825442321053258*^9, 
  3.825442323592084*^9}},ExpressionUUID->"e5b67b0a-fdc1-4abc-832b-\
4c879981f99a"],

Cell[BoxData[
 RowBox[{"interface", ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Lmax", "=", "4"}], ";", "\[IndentingNewLine]", 
     RowBox[{"n0", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"n1", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"n1max", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"n3max", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"n3", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Panel", "[", 
      RowBox[{"Column", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Panel", "[", 
               RowBox[{"#", ",", 
                RowBox[{"Background", "\[Rule]", 
                 RowBox[{"RGBColor", "[", 
                  RowBox[{"0", ",", "0.5", ",", "0.5"}], "]"}]}]}], "]"}], 
              "&"}], "@", 
             RowBox[{"Panel", "[", 
              RowBox[{"#", ",", 
               RowBox[{"Background", "\[Rule]", 
                RowBox[{"Lighter", "[", 
                 RowBox[{"Gray", ",", " ", "0.75"}], "]"}]}]}], "]"}]}], 
            "&"}], "@", 
           RowBox[{"Grid", "@", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Style", "[", 
                RowBox[{
                "\"\<Choose level\>\"", ",", "14", ",", "Black", ",", 
                 "Bold"}], "]"}], "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Grid", "@", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Style", "[", 
                    RowBox[{"\"\<N0  \>\"", ",", "12", ",", "Black"}], "]"}], 
                   ",", 
                   RowBox[{"Dynamic", "[", 
                    RowBox[{"SetterBar", "[", 
                    RowBox[{
                    RowBox[{"Dynamic", "[", "n0", "]"}], ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", "Lmax"}], "]"}]}], "]"}], "]"}]}], 
                  "}"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Grid", "@", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Style", "[", 
                    RowBox[{"\"\<N1 \>\"", ",", "12", ",", "Black"}], "]"}], 
                   ",", 
                   RowBox[{"Dynamic", "[", 
                    RowBox[{"SetterBar", "[", 
                    RowBox[{
                    RowBox[{"Dynamic", "[", "n1", "]"}], ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"Min", "[", 
                    RowBox[{"n0", ",", "n1max"}], "]"}]}], "]"}]}], "]"}], 
                    "]"}]}], "}"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Grid", "@", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Style", "[", 
                    RowBox[{"\"\<N3 \>\"", ",", "12", ",", "Black"}], "]"}], 
                   ",", 
                   RowBox[{"Dynamic", "[", 
                    RowBox[{"SetterBar", "[", 
                    RowBox[{
                    RowBox[{"Dynamic", "[", "n3", "]"}], ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"Min", "[", 
                    RowBox[{"n0", ",", "n3max"}], "]"}]}], "]"}]}], "]"}], 
                    "]"}]}], "}"}], "}"}]}], "}"}]}], "}"}]}]}], ",", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Panel", "[", 
               RowBox[{"#", ",", 
                RowBox[{"Background", "\[Rule]", "Black"}]}], "]"}], "&"}], 
             "@", 
             RowBox[{"Panel", "[", 
              RowBox[{"#", ",", 
               RowBox[{"Background", "\[Rule]", 
                RowBox[{"Lighter", "[", 
                 RowBox[{"Gray", ",", " ", "0.75"}], "]"}]}]}], "]"}]}], 
            "&"}], "@", 
           RowBox[{"Row", "@", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Dynamic", "[", 
               RowBox[{"Style", "[", 
                RowBox[{
                "\"\<Bethe roots\>\"", ",", "12", ",", "Black", ",", "Bold"}],
                 "]"}], "]"}], ",", ",", ",", 
              RowBox[{"Dynamic", "[", 
               RowBox[{"Style", "[", 
                RowBox[{
                "\"\<(\!\(\*SubscriptBox[OverscriptBox[\(y\), \(->\)], \(1\)]\
\),\!\(\*SubscriptBox[OverscriptBox[\(y\), \(->\)], \(3\)]\))\>\"", ",", "12",
                  ",", "Black", ",", "Bold"}], "]"}], "]"}], ",", ",", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<=\>\"", ",", "12", ",", "Bold"}], "]"}], ",", ",",
               ",", ",", ",", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Dynamic", "[", 
                 RowBox[{
                  RowBox[{"betheroots", "[", 
                   RowBox[{"n0", ",", "n1", ",", "n3"}], "]"}], "//", 
                  "TraditionalForm"}], "]"}], ",", 
                RowBox[{"DynamicEvaluationTimeout", "\[Rule]", "60"}]}], 
               "]"}]}], "}"}]}]}], ",", ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Panel", "[", 
               RowBox[{"#", ",", 
                RowBox[{"Background", "\[Rule]", "Black"}]}], "]"}], "&"}], 
             "@", 
             RowBox[{"Panel", "[", 
              RowBox[{"#", ",", 
               RowBox[{"Background", "\[Rule]", 
                RowBox[{"Lighter", "[", 
                 RowBox[{"Gray", ",", " ", "0.75"}], "]"}]}]}], "]"}]}], 
            "&"}], "@", 
           RowBox[{"Row", "@", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Dynamic", "[", 
               RowBox[{"Style", "[", 
                RowBox[{
                "\"\<Bethe state\>\"", ",", "12", ",", "Black", ",", "Bold"}],
                 "]"}], "]"}], ",", ",", ",", ",", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<=\>\"", ",", "12", ",", "Bold"}], "]"}], ",", ",",
               ",", ",", ",", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Dynamic", "[", 
                 RowBox[{"mag", "[", 
                  RowBox[{"n0", ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"y", "[", "1", "]"}], "[", "i", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "n1"}], "}"}]}], "]"}], ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"y", "[", "3", "]"}], "[", "i", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "n3"}], "}"}]}], "]"}]}], "]"}], "]"}], 
                ",", 
                RowBox[{"DynamicEvaluationTimeout", "\[Rule]", "300"}]}], 
               "]"}]}], "}"}]}]}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "}"}], ",", "Center"}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.676966499694324*^9, 3.6769665508118687`*^9}, {
   3.6769665868702602`*^9, 3.67696668044164*^9}, {3.6774470684797707`*^9, 
   3.677447073734898*^9}, {3.677447200417132*^9, 3.677447228830452*^9}, {
   3.677447268425499*^9, 3.677447272456883*^9}, {3.677447398716515*^9, 
   3.6774474204835453`*^9}, {3.677447460286366*^9, 3.6774475652789707`*^9}, {
   3.677448121245295*^9, 3.6774482227352057`*^9}, {3.677448254238104*^9, 
   3.677448468675324*^9}, {3.677448523658011*^9, 3.677448581854751*^9}, {
   3.6774490942514887`*^9, 3.677449157529029*^9}, {3.677450142222913*^9, 
   3.6774501563516207`*^9}, {3.677450201848845*^9, 3.677450382725142*^9}, {
   3.67745059545857*^9, 3.677450673736278*^9}, {3.677450813444912*^9, 
   3.677450847772266*^9}, {3.677451155858425*^9, 3.677451194448883*^9}, {
   3.677451571242835*^9, 3.6774515757948647`*^9}, {3.677451614042309*^9, 
   3.6774516372020473`*^9}, {3.6774516976233673`*^9, 3.677451701980939*^9}, {
   3.677451814907639*^9, 3.677451840609644*^9}, {3.6774518865361834`*^9, 
   3.677451903433456*^9}, {3.6774519502973948`*^9, 3.677452069642242*^9}, {
   3.677452192861266*^9, 3.677452210563137*^9}, {3.677452369586557*^9, 
   3.677452371384802*^9}, {3.6774524406676397`*^9, 3.6774524993545637`*^9}, {
   3.6774525760261497`*^9, 3.6774525858257027`*^9}, {3.677453232874955*^9, 
   3.677453279401767*^9}, {3.677479564090551*^9, 3.677479579733955*^9}, {
   3.6774796166412163`*^9, 3.6774797304175997`*^9}, {3.677479781974778*^9, 
   3.677479880554962*^9}, {3.6774799136992683`*^9, 3.677479978249982*^9}, {
   3.6774800485306377`*^9, 3.677480137683817*^9}, {3.67748032120814*^9, 
   3.67748041635806*^9}, {3.677480455043605*^9, 3.677480456204265*^9}, {
   3.6774804907567863`*^9, 3.677480529539133*^9}, {3.6774805631812973`*^9, 
   3.6774805764849033`*^9}, {3.677480644675365*^9, 3.67748064502635*^9}, {
   3.677480683816985*^9, 3.6774807692535543`*^9}, {3.677480842101676*^9, 
   3.677480870619289*^9}, {3.677480932300668*^9, 3.67748120267739*^9}, {
   3.6774814718624763`*^9, 3.677481471960284*^9}, {3.677481536536985*^9, 
   3.677481540529117*^9}, {3.677481600451899*^9, 3.6774816061230497`*^9}, {
   3.6774816577028227`*^9, 3.677481660196333*^9}, {3.677481892612976*^9, 
   3.677482058478986*^9}, {3.678001253027355*^9, 3.6780012765672073`*^9}, {
   3.678001504743305*^9, 3.678001663055344*^9}, {3.6780017418702097`*^9, 
   3.6780018922598047`*^9}, {3.6780021479347057`*^9, 3.678002149682254*^9}, {
   3.6780143068849897`*^9, 3.678014332370041*^9}, {3.678953460605392*^9, 
   3.678953464017552*^9}, {3.678953518771371*^9, 3.678953639829585*^9}, {
   3.678953669877248*^9, 3.678953670150268*^9}, {3.678953737256566*^9, 
   3.6789537434639683`*^9}, {3.678953778990597*^9, 3.678953807658643*^9}, {
   3.678953850221586*^9, 3.6789538820923862`*^9}, {3.6789539156606903`*^9, 
   3.678953919259837*^9}, {3.6789539582585287`*^9, 3.678953959465403*^9}, {
   3.678954109393743*^9, 3.678954177063386*^9}, {3.678954243222674*^9, 
   3.678954281074565*^9}, 3.678954312547988*^9, {3.6789543982879677`*^9, 
   3.678954408969564*^9}, {3.678954457915557*^9, 3.678954461911881*^9}, {
   3.678954535417246*^9, 3.678954608247645*^9}, {3.678954755255691*^9, 
   3.678954811213669*^9}, {3.678955392786972*^9, 3.678955456463702*^9}, {
   3.678955644797926*^9, 3.6789557680075207`*^9}, {3.67895579844685*^9, 
   3.67895581399867*^9}, {3.67895586148814*^9, 3.6789559393569202`*^9}, {
   3.678956113539865*^9, 3.678956272612838*^9}, {3.6789565350097857`*^9, 
   3.678956587097247*^9}, {3.678956626816759*^9, 3.6789567006793537`*^9}, {
   3.678956780144799*^9, 3.678956995225141*^9}, {3.678957040233032*^9, 
   3.6789570425762863`*^9}, 3.6789570757592077`*^9, {3.678957262051824*^9, 
   3.6789573204026937`*^9}, {3.678957354066128*^9, 3.678957393800531*^9}, {
   3.6789818875329037`*^9, 3.678981914137212*^9}, {3.678981950781493*^9, 
   3.678981984707629*^9}, {3.6789820600806437`*^9, 3.678982125662579*^9}, {
   3.678982171280273*^9, 3.678982200095059*^9}, {3.678982294533408*^9, 
   3.678982302550753*^9}, {3.6789825497166567`*^9, 3.6789825583473682`*^9}, {
   3.6789826058202972`*^9, 3.678982627546091*^9}, {3.678982668137574*^9, 
   3.678982682449251*^9}, {3.678982717978429*^9, 3.678982723903275*^9}, {
   3.6789827677279167`*^9, 3.678982988024721*^9}, {3.678983039124255*^9, 
   3.6789831404294767`*^9}, {3.678983692747114*^9, 3.6789837644578733`*^9}, {
   3.678984105613361*^9, 3.6789841181727333`*^9}, {3.678984151252224*^9, 
   3.678984379485737*^9}, {3.678984409876424*^9, 3.678984452898897*^9}, {
   3.678984494121881*^9, 3.6789846098312683`*^9}, {3.6789846463956842`*^9, 
   3.678984717434753*^9}, {3.678984806728507*^9, 3.678984825893474*^9}, {
   3.678984873714469*^9, 3.6789849293211603`*^9}, {3.678984989388094*^9, 
   3.678985003441474*^9}, {3.678985036226252*^9, 3.6789850588977413`*^9}, {
   3.6789851068439503`*^9, 3.678985108313346*^9}, {3.678985175982914*^9, 
   3.67898518556633*^9}, {3.678985221902403*^9, 3.6789852304930153`*^9}, {
   3.678985296995051*^9, 3.6789852980983763`*^9}, {3.678985335591793*^9, 
   3.678985501786487*^9}, 3.678985540719531*^9, {3.678985577499035*^9, 
   3.678985615846314*^9}, {3.6789856901102962`*^9, 3.678985783346323*^9}, {
   3.6789859774743433`*^9, 3.6789859791376123`*^9}, {3.678986066391285*^9, 
   3.678986068270133*^9}, {3.6789861327833023`*^9, 3.678986166169614*^9}, {
   3.678986260756674*^9, 3.67898627351508*^9}, {3.678986503947826*^9, 
   3.6789865325665493`*^9}, {3.678986694655551*^9, 3.678986718143194*^9}, {
   3.678986825652659*^9, 3.678986930849379*^9}, {3.6789871449383783`*^9, 
   3.6789871450874166`*^9}, {3.678987205979805*^9, 3.678987222049141*^9}, {
   3.67898726651404*^9, 3.678987305593493*^9}, {3.678987344997439*^9, 
   3.678987345286531*^9}, {3.6789873890031967`*^9, 3.6789874050666227`*^9}, {
   3.678987451678693*^9, 3.678987455759667*^9}, {3.678987571917549*^9, 
   3.678987576864517*^9}, {3.67898802474508*^9, 3.678988028992791*^9}, 
   3.678988068623645*^9, {3.678988517675097*^9, 3.678988547335958*^9}, 
   3.6789886240096397`*^9, {3.67898865857546*^9, 3.678988674365621*^9}, {
   3.678988745425055*^9, 3.678988813267632*^9}, {3.678988850023737*^9, 
   3.67898891383134*^9}, {3.678989213540423*^9, 3.67898922125006*^9}, {
   3.6789892713719873`*^9, 3.678989292012147*^9}, {3.678989322094143*^9, 
   3.678989404872505*^9}, {3.6789894444624157`*^9, 3.678989446663163*^9}, {
   3.678989523891657*^9, 3.678989551903974*^9}, {3.678991313674191*^9, 
   3.678991317510085*^9}, {3.678991622456461*^9, 3.678991632044561*^9}, {
   3.67899167911903*^9, 3.6789917799464283`*^9}, {3.678991914437269*^9, 
   3.678991915551587*^9}, {3.6789919574872427`*^9, 3.678991970662572*^9}, {
   3.6789921700779047`*^9, 3.678992184009328*^9}, {3.679028671182335*^9, 
   3.679028681036269*^9}, {3.679028891924426*^9, 3.679028896743401*^9}, 
   3.679029006049583*^9, {3.679029039525817*^9, 3.679029049052573*^9}, {
   3.679029212194792*^9, 3.679029213770509*^9}, {3.6790292684808693`*^9, 
   3.679029348135585*^9}, {3.6790295451398697`*^9, 3.6790295861616287`*^9}, {
   3.679031634791788*^9, 3.6790316671560163`*^9}, {3.679031714469387*^9, 
   3.6790317150736723`*^9}, {3.6792092163476467`*^9, 3.679209337936002*^9}, {
   3.679209396662362*^9, 3.6792094129200077`*^9}, {3.679305108068952*^9, 
   3.6793051096111393`*^9}, 3.679305188377152*^9, {3.679307716156098*^9, 
   3.6793077165844316`*^9}, 3.679307747891137*^9, {3.693571846937172*^9, 
   3.69357187956161*^9}, {3.8254499748095627`*^9, 3.825450005713604*^9}, {
   3.825450287650329*^9, 3.825450287796584*^9}, {3.8254504060886602`*^9, 
   3.825450416842622*^9}, {3.825450536516157*^9, 3.825450550991952*^9}, {
   3.8254508034362392`*^9, 3.825450834736025*^9}, {3.8254509050278673`*^9, 
   3.825450963692576*^9}, {3.8254510486894836`*^9, 3.825451078260667*^9}, {
   3.8254511942567997`*^9, 3.825451249892373*^9}, {3.825451914715328*^9, 
   3.825451947700939*^9}, {3.8254523321285753`*^9, 3.825452335501959*^9}, {
   3.825452431571406*^9, 3.825452495712583*^9}, {3.825452542374267*^9, 
   3.8254525475839376`*^9}, {3.825452684031733*^9, 3.825452684166028*^9}, {
   3.8254532962503033`*^9, 3.8254533144402313`*^9}, 3.825453402237996*^9, {
   3.8254862279256887`*^9, 3.8254862458621397`*^9}, {3.825486474492489*^9, 
   3.825486487755753*^9}, {3.825486527828279*^9, 3.82548652840667*^9}, {
   3.8254906867758713`*^9, 3.8254908067792387`*^9}, {3.8254908787203608`*^9, 
   3.825490922088731*^9}, {3.825491765431429*^9, 3.825491772408244*^9}, 
   3.825952512373042*^9, {3.8259525691289577`*^9, 3.825952591105712*^9}, {
   3.825952623522978*^9, 3.825952652448021*^9}, {3.82595271717098*^9, 
   3.825952717295351*^9}, {3.825952772870986*^9, 3.8259527732907124`*^9}, {
   3.825953407719088*^9, 3.8259534130637493`*^9}, {3.825960876883543*^9, 
   3.825960880153832*^9}, {3.82596105908154*^9, 3.8259611812641077`*^9}, {
   3.826030128041196*^9, 3.8260301644300833`*^9}, {3.826030231271764*^9, 
   3.826030289577382*^9}, {3.8260303587608624`*^9, 3.8260303669073553`*^9}, {
   3.826030429433134*^9, 3.826030445291627*^9}, 3.826030526116146*^9, {
   3.8260341502229147`*^9, 3.826034233706801*^9}, {3.8260347177565613`*^9, 
   3.8260347186716537`*^9}, {3.8260347821856747`*^9, 3.82603480130268*^9}, {
   3.826034982987074*^9, 3.8260349864506903`*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[150]:=",ExpressionUUID->"95646d29-37c9-4966-b2e2-bd5567e2ec1a"],

Cell[CellGroupData[{

Cell["Produce buttons", "Subsubsection",
 CellChangeTimes->{{3.679307620315707*^9, 3.679307623977148*^9}, 
   3.679308530627577*^9},ExpressionUUID->"e652179e-8440-4339-a26d-\
84dd04ad1641"],

Cell["\<\
This sub-section creates the buttons in the beginning of the file.  If \
necessary, they can be re-generated from here .\
\>", "Text",
 CellChangeTimes->{{3.82617290236267*^9, 3.8261729636112547`*^9}, {
  3.826173008894315*^9, 
  3.826173059391528*^9}},ExpressionUUID->"6b7bf888-acab-4451-8bf8-\
7b19cde66d17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Button", "[", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{"\"\<Run Initialization Cells\>\"", ",", "14"}], "]"}], ",", 
    RowBox[{"FrontEndExecute", "[", 
     RowBox[{"FrontEndToken", "[", "\"\<EvaluateInitialization\>\"", 
      StyleBox["]", "Input"]}], 
     StyleBox["]", "Input"]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.679305158043602*^9, 3.6793051704735394`*^9}, {
   3.6793052043172007`*^9, 3.6793052647626953`*^9}, {3.6793053905206757`*^9, 
   3.679305395832602*^9}, {3.679305692979412*^9, 3.679305753330287*^9}, {
   3.6793074655712233`*^9, 3.679307484852755*^9}, {3.679307522749218*^9, 
   3.679307523296879*^9}, {3.679307837156122*^9, 3.679307845569149*^9}, {
   3.679307911345793*^9, 3.6793079351439333`*^9}, {3.679308103678286*^9, 
   3.679308106934473*^9}, {3.679308158536483*^9, 3.6793081671096*^9}, {
   3.679308300378512*^9, 3.6793083040891647`*^9}, {3.679308379075498*^9, 
   3.679308407889843*^9}, 3.826172969483933*^9},
 Background->GrayLevel[0.85],
 CellLabel->"In[1]:=",ExpressionUUID->"c3345e68-6b8a-43ca-8fd6-15c70bf7b4e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Button", "[", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{"\"\<Open interface\>\"", ",", "14"}], "]"}], ",", 
    RowBox[{
     StyleBox["CellPrint", "Input"], 
     StyleBox["[", "Input"], "interface", "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.679305158043602*^9, 3.6793051704735394`*^9}, {
   3.6793052043172007`*^9, 3.6793052647626953`*^9}, {3.6793053905206757`*^9, 
   3.679305395832602*^9}, {3.679305692979412*^9, 3.679305753330287*^9}, {
   3.6793074655712233`*^9, 3.679307484852755*^9}, {3.679307522749218*^9, 
   3.679307523296879*^9}, {3.679307837156122*^9, 3.679307845569149*^9}, {
   3.679307911345793*^9, 3.6793079351439333`*^9}, {3.679308103678286*^9, 
   3.679308106934473*^9}, {3.679308158536483*^9, 3.6793081671096*^9}, {
   3.679308300378512*^9, 3.6793083040891647`*^9}, 3.6793084198679333`*^9, {
   3.826029636871521*^9, 3.8260296625518*^9}, {3.826029812225658*^9, 
   3.826029812931576*^9}, {3.826029997373549*^9, 3.8260299979401217`*^9}, 
   3.8261729906498404`*^9},
 Background->GrayLevel[
  0.85],ExpressionUUID->"60f47553-8b0e-4501-8520-37a80250167c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Button", "[", 
   RowBox[{"\"\<Format\>\"", ",", 
    RowBox[{"formatall", ";"}]}], "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.826015043590952*^9, 3.826015073556182*^9}, 
   3.826172993221446*^9},
 CellLabel->
  "In[151]:=",ExpressionUUID->"e16bd5d3-9abb-4e10-915f-98e35e04a10e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Button", "[", 
   RowBox[{"\"\<De-Format\>\"", ",", 
    RowBox[{"deformatall", ";"}]}], "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.826015089352083*^9, 3.826015094794422*^9}, 
   3.826172999574408*^9},
 CellLabel->
  "In[152]:=",ExpressionUUID->"e96e4ba2-11d1-4399-b044-e8ec4ccb0c92"]
}, Open  ]]
}, Closed]],

Cell["User\[CloseCurlyQuote]s workspace starts here", "Section",
 CellChangeTimes->{{3.826171462317237*^9, 
  3.8261714724862823`*^9}},ExpressionUUID->"40fc6565-9ff5-4261-92a5-\
4816b6fbb09e"]
}, Open  ]]
},
WindowSize->{1440, 813},
WindowMargins->{{0, Automatic}, {-16, Automatic}},
WindowStatusArea->"",
CellContext->Notebook,
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontColor -> 
    RGBColor[0., 0.5019607843137255, 0.5019607843137255]], 
   Cell[
    StyleData["Subsection"], FontColor -> GrayLevel[0]], 
   Cell[
    StyleData["Subsubsection"], FontColor -> 
    RGBColor[0., 0.5019607843137255, 0.5019607843137255]], 
   Cell[
    StyleData["Text"], Background -> 
    RGBColor[0., 0.5019607843137255, 0.5019607843137255]], 
   Cell[
    StyleData["Title"], FontColor -> GrayLevel[0], Background -> 
    RGBColor[0., 0.5019607843137255, 0.5019607843137255]]}, Visible -> False, 
  FrontEndVersion -> "12.2 for Mac OS X x86 (64-bit) (December 12, 2020)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"f7dbe58a-09e2-461b-94ae-0be5f5a598cd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 388, 12, 116, "Title",ExpressionUUID->"d908e550-6553-48da-a43c-2385fb28bcaa"],
Cell[971, 36, 765, 14, 143, "Text",ExpressionUUID->"86bb74f9-d82f-4115-801f-28db3b50a40a"],
Cell[1739, 52, 359, 8, 45, "Output",ExpressionUUID->"ae29413d-bc49-41d3-9d34-9ce7db3fc4e5"],
Cell[2101, 62, 464, 13, 46, "Output",ExpressionUUID->"c9327dfc-19dc-421a-981c-d9908d93dd7f"],
Cell[2568, 77, 337, 9, 45, "Output",ExpressionUUID->"25c3a0f5-68be-4629-927d-bd7aec1455d6"],
Cell[2908, 88, 340, 9, 45, "Output",ExpressionUUID->"2d5388f7-df02-4a6e-85ec-a2cc4efb41a1"],
Cell[CellGroupData[{
Cell[3273, 101, 149, 3, 67, "Section",ExpressionUUID->"25186dca-631a-4b03-bbc9-e9242117caae"],
Cell[3425, 106, 2510, 65, 203, "Input",ExpressionUUID->"46b7a7fa-a079-4f6b-ac91-e35ab6947652",
 InitializationCell->True],
Cell[5938, 173, 1423, 36, 173, "Input",ExpressionUUID->"b823c2e9-d843-4529-a643-d4288143ccd6",
 InitializationCell->True],
Cell[7364, 211, 6843, 207, 410, "Input",ExpressionUUID->"58000ba2-2428-46f7-8e4f-8b8d3eae8e73",
 InitializationCell->True],
Cell[14210, 420, 1286, 35, 133, "Input",ExpressionUUID->"324e11b1-0535-4d75-b364-fd73d13fe8dc",
 InitializationCell->True],
Cell[15499, 457, 4375, 127, 470, "Input",ExpressionUUID->"a9270441-275d-46b8-a137-92181ae40733",
 InitializationCell->True],
Cell[19877, 586, 2919, 78, 194, "Input",ExpressionUUID->"e298e9f2-7306-44d4-8044-6e330c607d57",
 InitializationCell->True],
Cell[22799, 666, 5302, 131, 343, "Input",ExpressionUUID->"4bc36156-25eb-4dc2-bc7f-0120dc351616",
 InitializationCell->True],
Cell[28104, 799, 1382, 35, 173, "Input",ExpressionUUID->"328cd543-9170-40a3-9fb8-faac70001c6e",
 InitializationCell->True],
Cell[29489, 836, 3570, 91, 420, "Input",ExpressionUUID->"7970fa2c-00b8-4559-940d-4356e0fa7a84",
 InitializationCell->True],
Cell[33062, 929, 3419, 87, 278, "Input",ExpressionUUID->"80ac2308-1cad-4e1a-879f-48f2ae97f60d",
 InitializationCell->True],
Cell[36484, 1018, 3250, 85, 278, "Input",ExpressionUUID->"ad98a321-dd73-4e2b-9fa6-cde8b534a184",
 InitializationCell->True],
Cell[39737, 1105, 6382, 177, 467, "Input",ExpressionUUID->"b8cf68cd-cfe0-407d-b222-b8a0d7329fd7",
 InitializationCell->True],
Cell[46122, 1284, 8122, 217, 628, "Input",ExpressionUUID->"18160f25-11b3-4005-aad2-7af0e4ec4106",
 InitializationCell->True],
Cell[54247, 1503, 7473, 191, 580, "Input",ExpressionUUID->"ed311498-5f00-43a4-9923-d5abe0a8fdf3",
 InitializationCell->True],
Cell[61723, 1696, 10240, 288, 1180, "Input",ExpressionUUID->"554a5cd9-c7e9-4d8f-a92e-cc849ec320fe",
 InitializationCell->True],
Cell[71966, 1986, 10246, 277, 587, "Input",ExpressionUUID->"6c7feff6-3ae3-4909-8f19-82889dbac189",
 InitializationCell->True],
Cell[82215, 2265, 3568, 103, 198, "Input",ExpressionUUID->"306c771b-4e5e-4e25-9800-85ae187cb6b3",
 InitializationCell->True],
Cell[85786, 2370, 3455, 93, 196, "Input",ExpressionUUID->"73ef00b7-0369-4527-87ec-500a2063f017",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[89278, 2468, 202, 4, 53, "Section",ExpressionUUID->"1b923615-d14b-429f-a6b2-4e0028f4c928"],
Cell[89483, 2474, 1922, 56, 74, "Input",ExpressionUUID->"ed142fd6-2ea8-479e-ac03-650f2211b3b1",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[91430, 2534, 1491, 43, 84, "Input",ExpressionUUID->"b2d91069-1102-44e7-a8ff-f8f303603b01"],
Cell[92924, 2579, 530, 11, 34, "Output",ExpressionUUID->"352e3999-9237-448d-8b6a-9636cb87feea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93491, 2595, 5566, 154, 199, "Input",ExpressionUUID->"008c02bc-9ba0-430c-b4a4-8f03e42d1495"],
Cell[99060, 2751, 1162, 19, 34, "Output",ExpressionUUID->"df9a42e4-89fb-403c-b65d-a53eb69f956e"],
Cell[100225, 2772, 1162, 19, 34, "Output",ExpressionUUID->"dfc04805-d6ba-4a18-bb08-93275b4130f2"],
Cell[101390, 2793, 1162, 19, 34, "Output",ExpressionUUID->"aa513c46-01d0-4ea5-9766-8d9d1f044dfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102589, 2817, 4514, 127, 180, "Input",ExpressionUUID->"107be35b-8b85-41ef-badc-ad7c577f9a4b"],
Cell[107106, 2946, 344, 6, 34, "Output",ExpressionUUID->"9c6a707a-f492-4f74-81c4-a8f0cbf9a167"],
Cell[107453, 2954, 344, 6, 34, "Output",ExpressionUUID->"eed88b0b-e37d-4490-b15b-9da3b43768e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107834, 2965, 7954, 229, 286, "Input",ExpressionUUID->"fe131769-7420-4d30-837b-924e7019c3b5"],
Cell[115791, 3196, 468, 7, 34, "Output",ExpressionUUID->"67df6fc0-8db2-4eba-bb95-52ab5ee8f3d2"],
Cell[116262, 3205, 468, 7, 34, "Output",ExpressionUUID->"18d4cd57-dbe7-4bdb-872e-c3a3594e94d3"],
Cell[116733, 3214, 468, 7, 34, "Output",ExpressionUUID->"def5668e-72e7-4983-9d8b-8e8dc1e052dc"],
Cell[117204, 3223, 468, 7, 34, "Output",ExpressionUUID->"0998aa52-460e-4649-833f-e976544900dd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[117721, 3236, 157, 3, 53, "Section",ExpressionUUID->"2bf5ed26-23fe-4696-a48a-7e4d0d5e9f4e"],
Cell[CellGroupData[{
Cell[117903, 3243, 366, 11, 56, "Subsection",ExpressionUUID->"8d41d35c-ee1d-4a9d-aaf5-e235e0030522"],
Cell[118272, 3256, 2700, 78, 170, "Input",ExpressionUUID->"0d88cebd-5602-4360-a37f-be2fb7bc701a"],
Cell[CellGroupData[{
Cell[120997, 3338, 1838, 62, 72, "Input",ExpressionUUID->"a75f35bd-cece-4d56-862d-9f5c36380ed9"],
Cell[122838, 3402, 2102, 66, 72, "Output",ExpressionUUID->"6d64d469-5f99-439c-943d-298ee67ecbb0"],
Cell[124943, 3470, 418, 7, 34, "Output",ExpressionUUID->"8be40444-f44d-4174-8a2b-c40cb851a6f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125398, 3482, 3202, 93, 202, "Input",ExpressionUUID->"27f77d31-f45a-43b5-87bd-2c179fa49a26"],
Cell[128603, 3577, 1778, 54, 72, "Output",ExpressionUUID->"cab06ca1-39b6-4711-b6a2-430afe878086"],
Cell[130384, 3633, 1776, 54, 72, "Output",ExpressionUUID->"796405e5-7630-49eb-a8db-000f67bd3ca5"],
Cell[132163, 3689, 1791, 53, 75, "Output",ExpressionUUID->"cce2a532-6ff7-4d26-92b0-9e8511e5185f"],
Cell[133957, 3744, 453, 7, 34, "Output",ExpressionUUID->"8d5c92b8-925c-4fbb-9d98-b993954418e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134447, 3756, 2898, 84, 205, "Input",ExpressionUUID->"1e289a39-e69b-4df2-a017-f41d7be771a7"],
Cell[137348, 3842, 1828, 57, 80, "Output",ExpressionUUID->"dd68fed9-e73b-4b40-ad7c-f8167c5944bb"],
Cell[139179, 3901, 1830, 57, 80, "Output",ExpressionUUID->"4589fa13-e7f1-4a45-96bd-585c0c3bbabe"],
Cell[141012, 3960, 1828, 57, 80, "Output",ExpressionUUID->"ba9dd703-469c-47b5-8c07-892d953606e3"],
Cell[142843, 4019, 403, 7, 34, "Output",ExpressionUUID->"ed9f2058-1f47-42a7-951d-4c28ec7f29ba"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[143295, 4032, 358, 10, 40, "Subsection",ExpressionUUID->"a76e0996-5ee8-4a7a-b3cd-58f8ebebe377"],
Cell[CellGroupData[{
Cell[143678, 4046, 2639, 78, 170, "Input",ExpressionUUID->"3c183eb9-30a5-40da-8c90-27f40766cca7"],
Cell[146320, 4126, 2118, 68, 72, "Output",ExpressionUUID->"d467bc4b-a2ec-4e4f-b49e-70c0f49aa440"],
Cell[148441, 4196, 2117, 68, 72, "Output",ExpressionUUID->"87e2ff3b-6617-4111-8c33-89b2cafec8e5"],
Cell[150561, 4266, 351, 6, 34, "Output",ExpressionUUID->"5eb9a2cf-b1b6-4e5d-b007-236b0b30f393"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150949, 4277, 3232, 98, 202, "Input",ExpressionUUID->"e14a3897-00de-4126-943b-ded382ba7f1b"],
Cell[154184, 4377, 1688, 55, 72, "Output",ExpressionUUID->"33279286-ce17-4ddb-b092-bf2da6eb8a6c"],
Cell[155875, 4434, 1688, 55, 72, "Output",ExpressionUUID->"8ebb28ff-fdb9-4e42-9be9-246018a567bd"],
Cell[157566, 4491, 1690, 55, 72, "Output",ExpressionUUID->"0107af71-916e-4e55-ba19-4a185c0d5de9"],
Cell[159259, 4548, 305, 6, 34, "Output",ExpressionUUID->"8587bdf4-cf4f-41f5-99dd-fc207d5aaccf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159601, 4559, 3359, 100, 184, "Input",ExpressionUUID->"7c883ead-0e60-405a-8fda-7af314e9b382"],
Cell[162963, 4661, 1863, 58, 80, "Output",ExpressionUUID->"eee706d7-3dd2-48c2-8b2c-84d78d9e6f45"],
Cell[164829, 4721, 1863, 58, 80, "Output",ExpressionUUID->"97a51fac-59be-49d0-9e6f-d9100e205105"],
Cell[166695, 4781, 1865, 58, 80, "Output",ExpressionUUID->"072378eb-8397-49f5-acdc-6be8ee340915"],
Cell[168563, 4841, 373, 6, 34, "Output",ExpressionUUID->"32108cbf-18ed-4c74-a835-8f1ec0231d44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168973, 4852, 3311, 101, 202, "Input",ExpressionUUID->"2288a371-62a3-44ab-a5b0-5d8046105ab2"],
Cell[172287, 4955, 1753, 55, 72, "Output",ExpressionUUID->"617d87bb-0912-4ef2-acb1-0f216bb226e4"],
Cell[174043, 5012, 1755, 55, 72, "Output",ExpressionUUID->"823e69e2-e323-44ae-a726-db5c84512a4a"],
Cell[175801, 5069, 1755, 55, 72, "Output",ExpressionUUID->"ad14ff1b-6bbb-49f1-8eea-4f588e4c1841"],
Cell[177559, 5126, 327, 5, 34, "Output",ExpressionUUID->"325bc78b-ae32-4ab7-b3a2-e3e8e00283a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177923, 5136, 3341, 100, 184, "Input",ExpressionUUID->"6d8af0e1-4c6a-48bf-a78a-9753f4c2df22"],
Cell[181267, 5238, 1750, 56, 80, "Output",ExpressionUUID->"95c6eb2f-3c54-4734-afc1-b58f6f2634c6"],
Cell[183020, 5296, 1750, 56, 80, "Output",ExpressionUUID->"7a0dc9ff-2e14-4b3f-a987-dc7b8a673867"],
Cell[184773, 5354, 1749, 56, 80, "Output",ExpressionUUID->"6c9eee44-407d-40f5-99fe-82fc793658cc"],
Cell[186525, 5412, 301, 5, 34, "Output",ExpressionUUID->"51e0bcc4-6a21-4aee-bfbd-49d11f6cd7aa"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[186887, 5424, 160, 3, 53, "Section",ExpressionUUID->"5aa8ab65-3ea0-4228-8b6f-08f79701cbca"],
Cell[187050, 5429, 913, 15, 97, "Text",ExpressionUUID->"a793d7b8-50b1-4bb0-8cfa-3a4526f0df36"],
Cell[187966, 5446, 1725, 45, 46, "Input",ExpressionUUID->"37b34eac-25fa-4618-a6a2-d85b8499d0ff",
 InitializationCell->True],
Cell[189694, 5493, 785, 23, 46, "Input",ExpressionUUID->"9e7125ff-72c9-4aa1-a3fe-1cc4ecfbf46c",
 InitializationCell->True],
Cell[190482, 5518, 5301, 110, 131, "Input",ExpressionUUID->"53dd4412-797c-4bce-be87-d162139b2b65",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[195808, 5632, 156, 3, 54, "Subsection",ExpressionUUID->"baa50d2f-4621-47a2-a59a-0703eac341ac"],
Cell[195967, 5637, 529, 13, 51, "Text",ExpressionUUID->"e6986fdd-08e9-472e-9990-e4d02d5c5a0f"],
Cell[CellGroupData[{
Cell[196521, 5654, 909, 14, 115, "Input",ExpressionUUID->"c103bcdf-4337-4323-9e58-5a7a52ce9bcc"],
Cell[197433, 5670, 717, 13, 30, "Output",ExpressionUUID->"02ef0b3c-9b8a-4819-99d9-8fe684b32c9a"],
Cell[198153, 5685, 958, 23, 40, "Output",ExpressionUUID->"6802c8f2-9954-45d8-85d5-a73d3d8935b9"],
Cell[199114, 5710, 756, 14, 30, "Output",ExpressionUUID->"7107c677-0bb0-4661-8e7c-e2273e36d220"],
Cell[199873, 5726, 2988, 96, 55, "Output",ExpressionUUID->"b0a6f6a7-0575-478c-9479-7e880eb5ff0d"],
Cell[202864, 5824, 26805, 820, 221, "Output",ExpressionUUID->"628220e6-3ae5-4620-a9f4-021d8c5a8d11"]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[229730, 6651, 154, 3, 53, "Section",ExpressionUUID->"e5b67b0a-fdc1-4abc-832b-4c879981f99a"],
Cell[229887, 6656, 16949, 308, 493, "Input",ExpressionUUID->"95646d29-37c9-4966-b2e2-bd5567e2ec1a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[246861, 6968, 189, 3, 45, "Subsubsection",ExpressionUUID->"e652179e-8440-4339-a26d-84dd04ad1641"],
Cell[247053, 6973, 320, 7, 51, "Text",ExpressionUUID->"6b7bf888-acab-4451-8bf8-7b19cde66d17"],
Cell[247376, 6982, 1106, 20, 45, "Input",ExpressionUUID->"c3345e68-6b8a-43ca-8fd6-15c70bf7b4e6"],
Cell[248485, 7004, 1131, 21, 45, "Input",ExpressionUUID->"60f47553-8b0e-4501-8520-37a80250167c"],
Cell[249619, 7027, 344, 9, 45, "Input",ExpressionUUID->"e16bd5d3-9abb-4e10-915f-98e35e04a10e",
 InitializationCell->True],
Cell[249966, 7038, 349, 9, 45, "Input",ExpressionUUID->"e96e4ba2-11d1-4399-b044-e8ec4ccb0c92",
 InitializationCell->True]
}, Open  ]]
}, Closed]],
Cell[250342, 7051, 192, 3, 53, "Section",ExpressionUUID->"40fc6565-9ff5-4261-92a5-4816b6fbb09e"]
}, Open  ]]
}
]
*)


